Competition of inhomogeneous chiral phases and two-flavor color superconductivity in the NJL model

We study the phase structure of the two-flavor Nambu--Jona-Lasinio (NJL) model in the chiral limit, extending a previous study of the competition of an inhomogeneous chiral phase and a two-flavor color-superconducting (2SC) phase [1, 2]. There, an analytic expression for the dispersion relations for quasiparticle excitations in the presence of both a particular inhomogeneous chiral condensate, the so-called chiral density wave (CDW), and a homogeneous 2SC condensate was found. In this work we show how to determine the dispersion relations for arbitrary modulations of the chiral condensate in the presence of a homogeneous 2SC condensate, if the dispersion relations in the absence of color superconductivity are known. In our calculations, we employ two different Ans\"atze for the inhomogeneous chiral condensate, the CDW as well as the real-kink crystal (RKC). Depending on the value of the diquark coupling we find a region of the phase diagram where the inhomogeneous chiral and the 2SC condensates coexist, confirming results of Refs. [1, 2]. Decreasing the diquark coupling favors the inhomogeneous phase over the coexistence phase. On the other hand, increasing the diquark coupling leads to a larger 2SC phase, while the inhomogeneous chiral and the coexistence phases become smaller. In agreement with previous studies the RKC Ansatz is energetically preferred over the CDW Ansatz. Both Ans\"atze lead to a qualitatively similar phase diagram, however the coexistence phase is smaller for the RKC Ansatz.

==> anc/CDW_diq0.3_M.dat <==
334.85222451801815	0.1
334.7210203429884	1.6817565732916036
334.72034895348486	1.8847063244353126
334.71967981238527	2.1174854965614727
334.71931064376565	2.3204602231084595
334.7192552984556	2.5529271066763144
334.71875041866446	2.7555613815479063
334.7181628098896	2.988461581131403
334.7176978663458	3.1911012370325373
334.7175213735054	3.4239531415331985
334.71782408744787	3.6261819471369185
334.7499480311184	3.828605015550576
334.783144215225	4.0306253580112745
334.815950003912	4.263973361364339
334.8480205320342	4.497921910688394
334.84859501846336	4.764012114009192
334.84970163726695	4.999234538415663
334.851849516189	5.234972345863983
334.88355702749624	5.439728555468332
334.9152929244237	5.671829205805768
334.9487778076015	5.874508927475909
334.9820973472914	6.10695002948874
335.0161354886513	6.309175461420693
335.05015961302314	6.541611182403981
335.0842000291377	6.743471932120305
335.11912707837354	6.954811290709643
335.1752187039694	7.1344226304798255
335.2306398145264	7.334010328220132
335.29741795822923	7.503188026660871
335.3638420346039	7.702563167671981
335.43052141748365	7.871296399162768
335.4972639016045	8.071149351640718
335.56329648207407	8.269309315511318
335.6007534652445	8.468112414602098
335.66934890903167	8.63779080514203
335.7363425257407	8.836719123672896
335.80418783836046	9.005224384453996
335.87171920317894	9.204606992723049
335.9393427518622	9.372635296608832
336.0074022143074	9.540228319753131
336.1059432776444	9.69756436695469
336.1833119693422	9.886093730702097
336.2618816467122	10.05465928607389
336.32951260970185	10.253622291150739
336.39757550866454	10.421904712028905
336.4659751297262	10.589403478280182
336.56595337639214	10.72500656599745
336.66602626677894	10.891375123936832
336.76556418655514	11.057724167053632
336.83490991277097	11.224956571572184
336.9345336570739	11.361587559641684
337.03378237226894	11.527755665694754
337.13364537538257	11.663156134112795
337.2334245604661	11.829801197061181
337.300426235508	12.027882411834426
337.3345140082252	12.2267269441584
337.33643393486574	12.42691511994692
337.33705353475244	12.626490268092713
337.30476626716523	12.825938098904798
337.27083994297794	13.025796381544223
337.203838267936	13.257115709628577
337.1036441335949	13.4896533254289
336.97103950025934	13.722502943735378
336.8365243456855	13.955810672325459
336.66902015808085	14.21988380618701
336.46926646709676	14.484860858318516
336.2371841489291	14.751086507953307
336.00254892016966	15.017294079736269
335.73595786026294	15.28328438264071
335.4994601966833	15.518965475408853
335.23282801054535	15.784773248253668
334.9959244320321	16.019660449349573
334.7285282340347	16.285170958010706
334.4902990636031	16.520798504083043
334.2236645342472	16.784121700967123
333.9596662743432	17.01578202371949
333.6930866724141	17.248899478853996
333.4573247542172	17.45112523743194
333.19079445132644	17.684162248267665
332.9549097824319	17.886394399749637
332.6884161538645	18.11925397228315
332.4522472078999	18.3215710362162
332.18590252818393	18.554221248498948
331.94929371648254	18.756773659162345
331.68327881724804	18.98867296602058
331.4442216928187	19.19140790674361
331.1786127085178	19.421171984459427
330.91510134895884	19.619713344098187
330.6508179565763	19.81929255626487
330.41493241484096	19.99104473626521
330.1764181119309	20.194450087750024
329.9402470575841	20.396408009499943
329.67349641296687	20.62902319277196
329.4368172904004	20.831061558820657
329.1701893964809	21.063144224788307
328.93131480094604	21.265360029139217
328.6649711840966	21.49570819780943
328.40090944284697	21.69419234845209
328.1350056917344	21.893923562172176
327.8992771800859	22.063632295514946
327.63582174170125	22.263222861179536
327.39984051438415	22.43506682366472
327.16083931112905	22.6389025699273
326.9242930086281	22.840931397961626
326.6576659875493	23.073131938682394
326.3912356896979	23.27376423330804
326.12489418123056	23.473847464025038
325.88958377715824	23.642840320954026
325.62375033691063	23.842582337136662
325.3879931733566	24.012107711370014
325.1243552060774	24.211661542224952
324.88823441984306	24.382921413755746
324.6497835982786	24.585816915629636
324.3833903803693	24.786081873334588
324.1166063292037	24.986014582347792
323.8811327836331	25.15456472020079
323.61460144813617	25.35440474348768
323.3789888763999	25.523200546010635
323.1130226160868	25.722692808475244
322.8769215253115	25.892100307955477
322.64083926034886	26.093135871137463
322.4044370543095	26.29466068062147
322.1372348955678	26.526831754458424
321.87110884292775	26.726819011596838
321.60435344366766	26.926752634327052
321.3688659602331	27.095339506989703
321.1024741836533	27.295087296966145
320.86672141073154	27.464273512568855
320.6306020658267	27.665531956002773
320.39458097422863	27.86720728719058
320.12754195698517	28.099965454866446
319.89020644567506	28.301733471780558
319.62330645459724	28.533159715914735
319.35813292118286	28.73244516006474
319.0917214491442	28.93235962109285
318.85619554687406	29.10103958734222
318.59008519009933	29.30082088397466
318.35432878126505	29.470257850338715
318.117942271091	29.67170460193372
317.8816885280372	29.873379019404506
317.6146634486577	30.10588486555215
317.3480028856802	30.306400324723885
317.081243095788	30.506591309325906
316.84604623156997	30.675085438185533
316.579554760354	30.874980706719207
316.3439861582542	31.043830579244343
316.0788091067502	31.243548601629783
315.84292689823474	31.413730397696607
315.605587868835	31.616009772041238
315.3687792934142	31.817703351214128
315.1017926328703	32.049612047960096
314.8360919247461	32.249135105477436
314.56933577076626	32.449125026864
314.3339095358569	32.61769774566655
314.06765071609664	32.81758395835578
313.8320513651547	32.98668615240915
313.5961993653181	33.18773429355871
313.3602643860684	33.3891513491577
313.0929486874724	33.62199024088104
312.85569860239957	33.82370301254838
312.5887546416853	34.05496390036725
312.3234626891547	34.254141885293535
312.05683233485615	34.454147929362875
311.82142383088205	34.62283959212223
311.5557198434888	34.82265018693237
311.3200365186161	34.99234953038741
311.08322466392633	35.194391772759744
310.8473065386571	35.39600989157418
310.5802202107524	35.62886175286018
310.3136332952016	35.82916521553982
310.0467200833295	36.02927456321432
309.8114519854531	36.19771191663518
309.5448744018887	36.39775515467791
309.30951322963375	36.566524303155575
309.0442507518925	36.76645718042486
308.8087253056606	36.93680433280699
308.5715046953771	37.139398596777184
308.3358394172552	37.341000592908856
308.06873535841527	37.57401935381467
307.8322766820735	37.77581679920553
307.56544744413213	38.007827812436666
307.29940389901157	38.20773610442472
307.0328094614666	38.40783323348495
306.7975230670302	38.576589412399954
306.56159741976694	38.77804202385114
306.32621827574445	38.97954071637764
306.0589738108068	39.21293379527311
305.8234213888432	39.41449859743138
305.5562699982841	39.64763772531544
305.3202762094298	39.84931288824715
305.0532890928476	40.08220631478587
304.8160202296924	40.283932123905956
304.5491729450003	40.51502191868338
304.2833741700325	40.71487281738748
304.0173202835601	40.9151369778185
303.7822212505946	41.08473400478837
303.5457522329012	41.286748970070825
303.3103971352219	41.48825988121159
303.0431709668442	41.7216884138496
302.8076796480664	41.923262207431556
302.5405462292748	42.156297464157326
302.304461112853	42.35797976214628
302.03750097200253	42.590867900762206
301.80073764886305	42.79280414976257
301.5342188749032	43.02502415985371
301.26842397730553	43.2249965194322
301.00318027764666	43.42512734173881
300.767944472801	43.59564558716238
300.5312306849546	43.797973645870975
300.29597735094785	43.999317525640976
300.02856382109917	44.23285033194859
299.793228017736	44.43440459875898
299.5260705526012	44.667852186846204
299.29059927289785	44.86949903109261
299.02357802886155	45.102606410349004
298.7876088658479	45.30464653050767
298.5211814194556	45.53738839917252
298.2544092931702	45.73834229813275
297.9886600534958	45.93859729743981
297.7535750308454	46.107985327549684
297.51685736562905	46.31042468095944
297.281739727468	46.511901898853836
297.0144629694996	46.74555906424709
296.7792953222786	46.947044763014006
296.5120360934713	47.18073900371437
296.2769037952542	47.38228157429117
296.00972703580334	47.615852558007106
295.77444196912995	47.81748034680432
295.50740068601925	48.050863962911286
295.27188357778687	48.25283196053932
295.00534017798634	48.48607216498838
294.76959437738805	48.68840567320794
294.53385394085933	48.92270303474026
294.2977430717521	49.157523412317616
294.0303155315885	49.42381928744621
293.79237422929873	49.65866490168806
293.5249793046458	49.922937148080784
293.2604159548627	50.15438278922135
292.99307103926964	50.38812741302736
292.7580136713267	50.589508549211416
292.4906334067296	50.8231478093114
292.2554627260291	51.0246522024799
291.9882352298885	51.2585190403761
291.7533021668517	51.46021080115355
291.48630671227005	51.69385983852113
291.2511395037842	51.895695010956494
290.9843727415685	52.12923373076082
290.74908061060654	52.33124508542119
290.48267891689966	52.56479306310191
290.24738901909154	52.76703990154115
289.9828177585672	53.000455874484864
289.74737236696933	53.204726341659985
289.5094231539383	53.441610772722385
289.27398253923246	53.67640886248422
289.00652734436136	53.943134666973414
288.7708356791584	54.178038120441265
288.5034937970448	54.44467540899692
288.26760914081046	54.679351284668556
288.00002964103317	54.945636650797596
287.7633579850719	55.18053032699786
287.4960126307436	55.446027526847914
287.23005900160354	55.67898050265504
286.9628385697514	55.91282194093814
286.7278974886268	56.11434934014184
286.46067482362076	56.34816207604379
286.2257069876022	56.549821479984494
285.95863981638604	56.78365393288039
285.7236907956337	56.985284785736425
285.45661884752553	57.219035322031246
285.22158862824267	57.4208522311099
284.95476773063166	57.65467827123226
284.71981443800587	57.85658369624444
284.45318653142624	58.09040766964131
284.21823195393296	58.29266501708011
283.95239104708014	58.52658891022159
283.7175374339407	58.729634423939366
283.4809785002667	58.9655401098456
283.24605875959173	59.20024138513034
282.9784872779023	59.46753596148077
282.7435398515664	59.70226593914667
282.4759951247709	59.96956481818774
282.241055253516	60.20427507885969
281.97349171145424	60.471578706653204
281.73855811306265	60.70637088392622
281.47107576953135	60.97368226938422
281.23615235744415	61.2083989428297
280.96859308725584	61.47572050912006
280.7336801768631	61.71043924929103
280.4661221915423	61.97777129746279
280.2312240226634	62.21239011788915
279.9635650729888	62.47973689743042
279.7286819930725	62.71442494304842
279.4610891709334	62.98178930374999
279.226226115252	63.21650477765082
278.9586609787739	63.483884243912215
278.7238154315144	63.718595415122394
278.45624273995526	63.98599473997035
278.22141816158114	64.2207011624281
277.9538391971587	64.48812148112478
277.7190386484991	64.72282014591804
277.4514494977723	64.99026624926637
277.2168304047783	65.22495473322726
276.9492307523569	65.49257960527203
276.71461159434466	65.72725760735152
276.44699720040944	65.99490832815518
276.21240349702674	66.22957159886516
275.9447740141289	66.49719739691749
275.7101551724762	66.73184308646718
275.44250566534356	66.99946891390742
275.20788662385974	67.23409949789726
274.94021960830514	67.5017252504217
274.7056003997281	67.736335975825
274.4687574343206	67.97326049527899
274.26509659070643	68.20785022683356
274.0308854140728	68.47270610437805
273.8291095240163	68.70727005128096
273.59471689171716	68.97418835733222
273.3932140527506	69.2085735355387
273.15882148546973	69.4758147810598
272.9576288135386	69.71017411050742
272.72321079162816	69.97774878903094
272.5220464438639	70.21213304122989
272.2876535602235	70.47971767345618
272.08649679010904	70.7141018962672
271.85210410629975	70.98168714567655
271.650946697505	71.21607144340335
271.41655418078886	71.48362063177424
271.1845149325319	71.74870616257151
270.91916405085294	72.01629488637758
270.6845080106871	72.25344905908436
270.41727217545053	72.52103579817025
270.1826136567785	72.75612754237024
269.91510477045205	73.02371385054742
269.68044539803225	73.25848265527756
269.4126263446703	73.52606898764783
269.1779668300455	73.76050435937556
268.9101194525166	74.02808894883727
268.67545777259494	74.26251436686222
268.40760281741615	74.530096998533
268.1729389361423	74.76452179937492
267.93801850175214	74.99935954461618
267.7363086862308	75.23382040649655
267.50199202768323	75.50097394001511
267.3005356366087	75.73539526646029
267.0661799514814	76.00266830719673
266.8647545502097	76.2370916183621
266.63040134358846	76.50441610423783
266.42899690393415	76.73883984631192
266.19464455106083	77.00620232539784
265.99327133789495	77.24062604327882
265.75891912722665	77.50799548062218
265.55753998212845	77.74242094141175
265.323189936757	78.0097844967414
265.12179897762616	78.24421191532191
264.8874511336069	78.51155976209435
264.653105554589	78.77873206710434
264.38580364481714	79.04608521510333
264.1508875302759	79.28094173183601
263.8833321960573	79.54816407067158
263.6482641612902	79.78290108018639
263.3806778372688	80.050074192214
263.14553498026135	80.28475975658954
262.8779276946225	80.55185173486116
262.6426561387003	80.7864993060265
262.375017626573	81.05359344641266
262.1396399808321	81.28823405932054
261.87200740063713	81.55517633597641
260.	83.42172208953635

==> anc/CDW_diq0.3_d.dat <==
{309.77251851024386, 0.1}	{309.77257541492577, 0.692883552533982}	{309.77254400052504, 0.9893707622992016}	{309.7725221962205, 1.194919765423213}	{309.7725351016857, 1.4913670989846202}	{309.77254094624016, 1.6969546438291394}	{309.77254809966047, 1.993370178245554}	{309.7726976776712, 2.1988930187315905}	{309.7728538327373, 2.4952198494480484}	{309.77312664757306, 2.7007825661378977}	{309.77335147415465, 2.996974631079706}	{309.773832924792, 3.2025691469145476}	{309.7742091295972, 3.4985310996466112}	{309.7750022902093, 3.7042143191814096}	{309.7756752719418, 3.9997168019710725}	{309.7771162686247, 4.205534787280521}	{309.7782977409113, 4.500289061695963}	{309.78103094149026, 4.706337159215156}	{309.7833365140698, 4.99956835547319}	{309.79079392790004, 5.206075922934783}	{309.79748565183485, 5.494143399979534}	{309.814502242647, 6.058427837485062}
{309.814502242647, 6.058427837485062}	{311.76210216095956, 6.554407115080192}	{311.96208244740035, 6.605631834051451}	{312.16308747252606, 6.656859875835821}	{312.3634827460909, 6.707670022670134}	{312.54393132743917, 6.760501394703331}	{312.72213616363604, 6.833479788468257}	{312.91710600865014, 6.904177809306656}	{313.1151881596402, 6.957298765593239}	{313.31619318476584, 7.010469745106693}	{313.5162081533562, 7.061659816610512}	{313.7172131784818, 7.1128206923269515}	{313.91766856354377, 7.163570787775716}	{314.1020718675919, 7.216377642977319}	{314.284272735164, 7.285364001398464}	{314.4759002609833, 7.352150000435213}	{314.6709650705777, 7.408285280775985}	{314.8719700957033, 7.464311571358084}	{315.0718899772393, 7.515596634829217}	{315.2728950023649, 7.5669345225525175}	{315.47330335839706, 7.61773160000207}	{315.67430838352266, 7.668435341971535}	{315.8749879316877, 7.7189614984802555}	{316.0560926156003, 7.771423456107099}	{316.2351632966428, 7.843536870871314}	{316.43159913740504, 7.913718004175956}	{316.6310837768708, 7.965437874475238}	{316.8320888019964, 8.01716122094882}	{317.0324833338649, 8.067972108737825}	{317.23348835899054, 8.118783990274812}	{317.43411972749703, 8.169358278262436}	{317.6351247526227, 8.2197712436123}	{317.8360079540263, 8.270093950535745}	{318.0329091382392, 8.320294955560872}	{318.2296168247771, 8.374789001835094}	{318.4306218499027, 8.429386856392716}	{318.6308386485592, 8.48037529966052}	{318.83184367368483, 8.531421958956482}	{319.0324022468866, 8.582068969453475}	{319.23340727201224, 8.632613626368546}	{319.43419225033404, 8.683034458150773}	{319.6351972754597, 8.731654730009575}	{319.8376782700034, 8.780381241586035}	{320.04013170464054, 8.83058224661116}	{320.23955728844084, 8.882361113520322}	{320.44056231356643, 8.934097758241364}	{320.64108404571044, 8.984781572955187}	{320.84208907083604, 9.035500781934164}	{321.0427838379375, 9.086011734725435}	{321.2437888630631, 9.136478050418857}	{321.4446109414199, 9.18686181926613}	{321.6291031567656, 9.239237012774167}	{321.8116777924519, 9.307849976849134}	{322.00826275142714, 9.374563673319642}	{322.2083607162277, 9.425670831609521}	{322.4093657413533, 9.476762993578703}	{322.60998114606804, 9.527353229394313}	{322.8109861711937, 9.577821422643067}	{323.0118381617649, 9.628175309188014}	{323.21284318689055, 9.678585850227352}	{323.413692048016, 9.728942863088637}	{323.59627705981893, 9.782944717032052}	{323.7754482518238, 9.854957721344844}	{323.9697795805102, 9.92355255108136}	{324.1703195744497, 9.974218122261426}	{324.3713245995753, 10.024890119066296}	{324.5720906201175, 10.075329889670266}	{324.77309564524313, 10.125808522174415}	{324.97390799122223, 10.176202013666897}	{325.1749130163479, 10.226567782800077}	{325.37579370416904, 10.27689300079235}	{325.5742445908267, 10.327094005817479}	{325.7726826222657, 10.379859437535636}	{325.9736876473912, 10.432622973078756}	{326.17435987354907, 10.483156444272787}	{326.37536489867466, 10.533664662823908}	{326.576210676467, 10.58402475593509}	{326.7772157015926, 10.634415099586969}	{326.97807883446677, 10.684757854971293}	{327.17908385959237, 10.735038400437622}	{327.3800277075593, 10.785300521444277}	{327.5802358029229, 10.835501526469402}	{327.7803412036784, 10.886601256240267}	{327.981346228804, 10.937693828329156}	{328.1821661916946, 10.988079710527096}	{328.38317121682024, 11.038428310184496}	{328.58409626088473, 11.088709216289724}	{328.7851012860104, 11.139001342292268}	{328.98603893739977, 11.189269653679824}	{329.1870439625254, 11.23957858846751}	{329.387954411183, 11.289874075384239}	{329.5887532753902, 11.340075080409363}	{329.78958614294976, 11.39044807084298}	{329.9905911680754, 11.440851062072376}	{330.19148252408115, 11.49116562254829}	{330.3924875492068, 11.541351193586964}	{330.59349986017173, 11.591544920058649}	{330.79450488529733, 11.641799673132748}	{330.9954612871363, 11.692049252821194}	{331.1964663122619, 11.742353815694651}	{331.3973782070127, 11.792647857964315}	{331.5989075100124, 11.842848862989444}	{331.8006402747989, 11.89232285609338}	{332.0016452999245, 11.941912941580622}	{332.2026305929352, 11.992133658988593}	{332.4036356180608, 12.04238732445414}	{332.60457180976914, 12.092657094063085}	{332.80557683489485, 12.14287280523383}	{333.00656093576583, 12.193094713589343}	{333.2075659608915, 12.243322987790044}	{333.40854234146775, 12.293552608719944}	{333.6288204757596, 12.341084224793589}	{333.85148181986835, 12.36965056715458}	{334.05731999676755, 12.40057436401206}	{334.2585160314603, 12.450584550479544}	{334.45952105658597, 12.500740449219883}	{334.66050189116334, 12.550965620602772}	{334.861506916289, 12.601163774285626}	{335.06249680499945, 12.651379900589497}	{335.2635018301251, 12.701619436085299}	{335.4645128011734, 12.751814501133682}	{335.68421049150965, 12.800391842415454}	{335.90530938584766, 12.830519072097346}	{336.11019926621077, 12.8620456048852}	{336.3121187701362, 12.911333045589366}	{336.5131237952618, 12.960587233414405}	{336.71467275690117, 13.010244845862301}	{336.9156777820268, 13.059941337272571}	{337.1170552254731, 13.109770296395359}	{337.3180602505987, 13.15968915162919}	{337.5192926141878, 13.209663045529389}	{337.7202976393134, 13.26052507934217}	{337.9206862558891, 13.311341876508575}	{338.1419837573819, 13.359753137794241}	{338.3666840245616, 13.386282596007305}	{338.57727560874906, 13.414363927289495}	{338.78510295916544, 13.457749429349123}	{338.9861079842911, 13.50061862654018}	{339.18886515965295, 13.54906923347937}	{339.3898701847785, 13.597612170319357}	{339.59181694476666, 13.646872382216813}	{339.7928219698923, 13.696122403427488}	{339.9944589371358, 13.745692098276901}	{340.2167047351646, 13.793722674613758}	{340.44089714771536, 13.8207594796012}	{340.66702780098177, 13.8478951446442}	{340.89207612118526, 13.874076897886534}	{341.11820677445155, 13.900216106221981}	{341.3436536536681, 13.925999699010257}	{341.55048088637193, 13.953193144191028}	{341.7554540949195, 13.999429933977572}	{341.9564591200452, 14.045782517345746}	{342.15878472401687, 14.094664264103752}	{342.35978974914246, 14.143501540459027}	{342.56158532061613, 14.192912789682504}	{342.7781294148206, 14.240778804984728}	{342.99720217994167, 14.272930137754397}	{343.2233328332081, 14.305610482881669}	{343.44760979544606, 14.332562822731534}	{343.67374044871235, 14.359412243135393}	{343.89885389833137, 14.385528932091606}	{344.12498455159766, 14.411387822237227}	{344.35065180413204, 14.436951262081081}	{344.5567436018505, 14.464222193281909}	{344.760341959757, 14.511832458858946}	{344.96134698488265, 14.559311253789135}	{345.16354038382315, 14.608325073373207}	{345.36454540894874, 14.657439354572174}	{345.56620820286696, 14.70698324857353}	{345.7865166485551, 14.755005368114777}	{346.0087284573613, 14.78402079624297}	{346.2348591106276, 14.813055814563912}	{346.45957309664755, 14.839571567655623}	{346.68570374991384, 14.866185224717935}	{346.9108994889332, 14.892219706563251}	{347.1370301421995, 14.917967314055085}	{347.36276291390925, 14.943465300242712}	{347.56776214329653, 14.970507292162928}	{347.77063519338463, 15.018842140250626}	{347.9716402185103, 15.06709144698693}	{348.1736765762955, 15.11626215068511}	{348.3746816014212, 15.165752345447618}	{348.57606564419706, 15.215574711840107}	{348.7971095248705, 15.26369502297288}	{349.02055238817667, 15.291480627655712}	{349.24668304144296, 15.31955810166888}	{349.47139056676446, 15.346080308998305}	{349.6975212200308, 15.37232849866319}	{349.9229329572073, 15.398147198349518}	{350.13033009565703, 15.425426586345962}	{350.3359578955814, 15.47100943934723}	{350.536962920707, 15.516748451294678}	{350.7393159972111, 15.565602752992652}	{350.9403210223367, 15.61435752690243}	{351.14215796685846, 15.663727444450847}	{351.34316299198406, 15.713258338843573}	{351.5445807222139, 15.76304705146958}	{351.76671717121854, 15.811338762344072}	{351.9909416933179, 15.83834348989248}	{352.21707234658425, 15.86540526357214}	{352.44216065105263, 15.891547072533873}	{352.6682913043189, 15.917769774717723}	{352.89366421407357, 15.943627262998447}	{353.09847457018344, 15.97080845940336}	{353.30172027787773, 16.018771022542428}	{353.5027253030033, 16.06642437351364}	{353.7050402790394, 16.115316737579178}	{353.90604530416505, 16.164477191873175}	{354.10767620490003, 16.214052947164518}	{354.32741474484226, 16.26207177897276}	{354.54892145836095, 16.291791597293262}	{354.77505211162725, 16.321490740552406}	{354.9997205011282, 16.348052044566607}	{355.22585115439455, 16.3745952000833}	{355.45115377687733, 16.400522905348662}	{355.6772844301437, 16.424590483953157}	{355.90459172266833, 16.44851552384665}	{356.1126188136716, 16.475525320509846}	{356.3152413133181, 16.52411046848861}	{356.51624633844375, 16.572773493339337}	{356.7180469719158, 16.62217968562635}	{356.91905199704144, 16.671468899124335}	{357.12065852612335, 16.72106900169714}	{357.3429838484055, 16.76929779397439}	{357.56678837751844, 16.796722094516166}	{357.79291903078473, 16.824362805035957}	{360., 17.136785168635583}

==> anc/CDW_diq0.3_q.dat <==
{309.7500472644155, 0.1}	{309.7501494162671, 2.609352103848389}	{309.7501417535662, 2.860357128974017}	{309.7501276771787, 3.111376216410747}	{309.7501136988763, 3.3623812415363754}	{309.7501133796186, 3.613386585600481}	{309.75011312442433, 3.864391610726109}	{309.75009933178205, 4.1154104147013895}	{309.7500855249982, 4.366415439827017}	{309.7500141961182, 4.592449441841056}	{309.7248897146356, 4.843454466966685}	{309.6997651644699, 5.094458415195277}	{309.67464055729226, 5.345463440320905}	{309.6495158431002, 5.596467552411902}	{309.6243910551998, 5.8474725775375305}	{309.5992667504845, 6.098476280561234}	{309.5741423460461, 6.3494813056868615}	{309.5490186549246, 6.600484395730248}	{309.52389484321515, 6.851489420855876}	{309.498756041225, 7.102507606657061}	{309.4736171036025, 7.3535126317826895}	{309.4484340462316, 7.579533257912684}	{309.3981983412681, 7.830538283038312}	{309.34796277508707, 8.08152763375371}	{309.2977270252461, 8.33253265887934}	{309.2474774831477, 8.583535971536085}	{309.1972277999712, 8.834540996661714}	{309.14697786635656, 9.085544700443256}	{309.0967278878745, 9.336549725568885}	{309.0464766315931, 9.587556033634732}	{308.9962260764868, 9.83856105876036}	{308.94597588923847, 10.089565015921927}	{308.895725640755, 10.340570041047554}	{308.8454759962776, 10.591573455980917}	{308.795226295754, 10.842578481106546}	{308.7449614327353, 11.093597099362688}	{308.69469653485254, 11.344602124488313}	{308.6444321861433, 11.595620228949375}	{308.59416779983326, 11.846625254075004}	{308.54385842346073, 12.072647550031586}	{308.4684982429259, 12.323652575157215}	{308.3931812172173, 12.599639572224584}	{308.3429166458461, 12.850644597350211}	{308.2926520441266, 13.101662954568566}	{308.24238741085446, 13.352667979694196}	{308.19206358555124, 13.578705293171906}	{308.1166894623601, 13.829710318297536}	{308.0413284482909, 14.080699488940576}	{307.9659673421228, 14.331704514066207}	{307.8906508633067, 14.607690191713974}	{307.84038669855437, 14.858695216839601}	{307.79012240754616, 15.109713263657353}	{307.7398580862808, 15.360718288782984}	{307.68953262211824, 15.586757828427103}	{307.6141423898273, 15.837762853552732}	{307.53876697122405, 16.08876641432536}	{307.4633914923916, 16.33977143945098}	{307.38795546054615, 16.565796291097715}	{307.28747063988624, 16.816801316223344}	{307.1870292656246, 17.09278605532621}	{307.11163858476584, 17.34379108045184}	{307.0362781483422, 17.594779674027045}	{306.9609176104401, 17.845784699152674}	{306.8854809827557, 18.071825839511117}	{306.7849955457033, 18.322830864636742}	{306.68455464490074, 18.598814547714568}	{306.60916393699085, 18.849819572840193}	{306.5337741056536, 19.10083753193403}	{306.45838425178005, 19.351842557059655}	{306.382946961752, 19.577869744583243}	{306.28244618853483, 19.828874769708875}	{306.18194515702294, 20.079878315264665}	{306.0814440501105, 20.33088334039029}	{305.9809415375477, 20.581889791923558}	{305.8804566370615, 20.832894817049187}	{305.7799557164518, 21.08389825181365}	{305.6794547248896, 21.33490327693928}	{305.57895221232667, 21.585909852726576}	{305.47845162184075, 21.8369148778522}	{305.37795106685746, 22.08791794735595}	{305.2774504273054, 22.33892297248158}	{305.17693448758547, 22.589941411337183}	{305.0764185181922, 22.840946436462815}	{304.9759160056294, 23.091937853384678}	{304.8754001181052, 23.342942878510307}	{304.77491438620274, 23.593931139756208}	{304.67442851788877, 23.844936164881837}	{304.57386417556773, 24.07098139385617}	{304.44825408481574, 24.321986418981794}	{304.3226897312074, 24.597965903601743}	{304.2221887004615, 24.848970928727372}	{304.1216243509088, 25.075001442771924}	{303.99601509757537, 25.326006467897557}	{303.8704511591427, 25.601985547701688}	{303.7699341775753, 25.85299057282731}	{303.6693693503473, 26.079021973649578}	{303.54375999501883, 26.33002699877521}	{303.4181318543153, 26.581051058215344}	{303.2925071749369, 26.83205608334097}	{303.16689842844227, 27.083041733651896}	{303.0412894704531, 27.33404675877752}	{302.9155984501947, 27.56009711384437}	{302.76486408539307, 27.81110213897}	{302.61419149958783, 28.087063238729606}	{302.4885807305925, 28.338068263855234}	{302.3628741974683, 28.564132771115666}	{302.2121243928507, 28.815137796241295}	{302.0614543722449, 29.09108072095645}	{301.9358297733386, 29.342085746082088}	{301.8101378455399, 29.56813821945897}	{301.659403774497, 29.819143244584595}	{301.50871701260905, 30.095117615995015}	{301.38307492749436, 30.34612264112064}	{301.25738258452003, 30.57215867473195}	{301.1066489499087, 30.823163699857574}	{300.9559628339566, 31.099137016397716}	{300.8303210010012, 31.350142041523345}	{300.7046928602976, 31.60113323079142}	{300.5790656589944, 31.852138255917044}	{300.45342296705616, 32.103157817726135}	{300.3277802509015, 32.35416284285176}	{300.202152110198, 32.60515311246436}	{300.0765103194578, 32.85615813758998}	{299.9508009957152, 33.08221302111456}	{299.8000519135871, 33.33321804624019}	{299.64936734092015, 33.60917277627819}	{299.5237257939784, 33.86017780140383}	{299.39801390503635, 34.08623546423331}	{299.24724654300866, 34.33724048935894}	{299.0964927741644, 34.588231846189494}	{298.945742818464, 34.83923687131512}	{298.7950106619063, 35.09022030576653}	{298.6442781413033, 35.34122533089216}	{298.4935243724591, 35.59225193491681}	{298.34277553718664, 35.843256960042424}	{298.19202496272595, 36.09425879397893}	{298.04127419482677, 36.34526381910455}	{297.8905204259825, 36.59627194259056}	{297.73977260358424, 36.84727696771619}	{297.58895089588515, 37.07333956957676}	{297.41309386632787, 37.32434459470238}	{297.2372866034679, 37.60030980008435}	{297.08653582537784, 37.851314825209975}	{296.93578205653364, 38.10232290946367}	{296.78503215057134, 38.353327934589295}	{296.6342091855499, 38.579392087895684}	{296.4583533535141, 38.83039711302132}	{296.2825472527496, 39.10635994200901}	{296.13179628269796, 39.357364967134636}	{295.9810425138538, 39.60837286216696}	{295.83029223455804, 39.85937788729258}	{295.67944984647113, 40.08546275470256}	{295.5035749730662, 40.33646777982818}	{295.32777057576, 40.61240943095862}	{295.1770018804836, 40.86341445608426}	{295.02617726436364, 41.08946482267037}	{294.85032179673857, 41.340469847795994}	{294.6744423997536, 41.59149931302912}	{294.49856976903766, 41.842504338154754}	{294.32276663146547, 42.118443474308116}	{294.17199821079686, 42.369448499433744}	{294.0211723078277, 42.5955013208809}	{293.8452978805849, 42.84650634600652}	{293.66941848360005, 43.0975165821078}	{293.49354712983956, 43.34852160723344}	{293.31766773285466, 43.5995349954585}	{293.1417933034727, 43.85054002058412}	{292.96591970894104, 44.10153924905891}	{292.7900456368015, 44.352544274184545}	{292.61416623981654, 44.60355483819776}	{292.43829249706596, 44.854559863323395}	{292.26241310008106, 45.1055708070186}	{292.0865403458301, 45.35657583214422}	{291.9105859491664, 45.582656005732474}	{291.709606256489, 45.8336610308581}	{291.50868272213154, 46.10961008167425}	{291.3327890841397, 46.36061510679987}	{291.15690968715484, 46.61160578210561}	{290.98103718740623, 46.86261080723123}	{290.8050815310086, 47.088696020822695}	{290.60410459784964, 47.33970104594833}	{290.40309957272393, 47.59073506966143}	{290.20212359370174, 47.84174009478706}	{290.0012243120687, 48.117662455517035}	{289.8253508583374, 48.36866748064267}	{289.64947146135245, 48.61967869020584}	{289.47360089478417, 48.87068371533147}	{289.2976423991254, 49.09677527573409}	{289.09666885443005, 49.347780300859725}	{288.8956638293044, 49.59881785376887}	{288.6946737424266, 49.8498228788945}	{288.49375638636315, 50.125743092396576}	{288.3178632288664, 50.37674811752221}	{288.1419838318815, 50.62773923914291}	{287.9661172760172, 50.87874426426853}	{287.7901563882641, 51.10484467238381}	{287.58918190257435, 51.35584969750944}	{287.38817687744876, 51.60688638167981}	{287.1871825417524, 51.857891406805436}	{286.98626829555457, 52.13380173846962}	{286.8103735021365, 52.38480676359525}	{286.63449410515153, 52.63579615233181}	{286.4585979884447, 52.88680117745743}	{286.2826128479673, 53.11290187963756}	{286.081620839318, 53.36390690476319}	{285.88061581419237, 53.6149257917229}	{285.6796206706608, 53.86593081684852}	{285.4786156455353, 54.11694657810295}	{285.27762247025703, 54.367951603228576}	{285.07671380323364, 54.643849373384185}	{284.9008157348, 54.89485439850983}	{284.7248486687529, 55.120940969854054}	{284.5238743233879, 55.37194599497968}	{284.3228692982622, 55.622982815523926}	{284.1218737807852, 55.87398784064955}	{283.92086875565957, 56.1250032213296}	{283.7198818648842, 56.37600824645523}	{283.51887683975855, 56.62703268876567}	{283.31788872750906, 56.8780377138913}	{283.1167929234556, 57.104167328860626}	{282.8907064110478, 57.35517235398626}	{282.66468149785766, 57.63108264824672}	{282.4636873140012, 57.88208767337234}	{282.2626822888755, 58.1331041649967}	{282.0616903804048, 58.38410919012233}	{281.86068535527914, 58.63512838432928}	{281.65969470691437, 58.8861334094549}	{281.4586896817888, 59.137153994437575}	{281.25769709532096, 59.388159019563204}	{281.0565957120931, 59.61429798588346}	{280.83051678795454, 59.865303011009104}	{280.6043861346881, 60.11636370759809}	{280.37828322370416, 60.36736873272372}	{280.15226973052796, 60.64323859922204}	{279.95125024438255, 60.894243624347666}	{279.75024521925684, 61.145234247233844}	{279.54924769671686, 61.39623927235946}	{279.3482426715913, 61.647252574237456}	{279.14725237723644, 61.898257599363085}	{278.9462473521108, 62.14927852471335}	{278.74525851831726, 62.40028354983898}	{278.54414775311545, 62.62644806290356}	{278.31806597322793, 62.87745308802918}	{278.0919353199616, 63.12851176830026}	{277.86583628203744, 63.37951679342589}	{277.488951859927, 63.806284796132914}	{277.1121243652339, 64.23299333884648}	{276.7352399431233, 64.65977279222028}	{276.3584315430779, 65.08648133493385}	{275.9815471209674, 65.51330172957864}	{275.6047802320547, 65.94001027229221}	{275.22814554235475, 66.39141969603871}	{274.9013687278489, 66.81786175848492}	{274.59947728305593, 67.19448633910345}	{272.05496656725046, 70.88341708542714}
{272.05496656725046, 70.88341708542714}	{275.8027299805145, 66.69002331478674}	{276.1546221268157, 66.31351577709829}	{276.50638092078555, 65.93710161762232}	{276.8582331864396, 65.56059407993388}	{277.20999198040937, 65.18416349616965}	{277.56182780533436, 64.8076559584812}	{277.8129044532215, 64.60672843328163}	{278.0890252033773, 64.3558608012895}	{278.34028148478427, 64.10490622402409}	{278.5915882645499, 63.85390119889848}	{278.842844545957, 63.602939150094905}	{279.09414384670544, 63.351934124969276}	{279.34540012811243, 63.10096673823287}	{279.5966940855848, 62.84996171310723}	{279.8479503669918, 62.59899016247082}	{280.09924015639604, 62.347985137345205}	{280.3504964378031, 62.097010314478354}	{280.60178295170135, 61.84600528935272}	{280.8530392331084, 61.595027668848914}	{281.1043229465693, 61.34402264372327}	{281.3555792279764, 61.09304276011815}	{281.60686067607065, 60.842037734992516}	{281.85811695747765, 60.59105602333483}	{282.10939657568946, 60.3400509982092}	{282.36065285709645, 60.08906753698187}	{282.6119307239873, 59.838062511856236}	{282.8631870053943, 59.58707768926592}	{283.08954155497895, 59.36107299932992}	{283.34079783638595, 59.13518907902058}	{283.5920747407196, 58.90928455640751}	{283.8433310221267, 58.68339941154886}	{284.09460670068535, 58.4574948889358}	{284.34586298209234, 58.231608746497365}	{284.59713766207256, 58.0057042238843}	{284.8483939434796, 57.77981711841952}	{285.0996676594695, 57.55391259580646}	{285.35092394087656, 57.32802460324555}	{285.6021967688824, 57.10212008063249}	{285.8534530502894, 56.87623123744047}	{286.10472502681256, 56.6503267148274}	{286.35598130821967, 56.42443709928879}	{286.6072525116231, 56.198532576675724}	{286.8585087930301, 55.972642328767215}	{287.10977936343073, 55.74673780615416}	{287.3610356448377, 55.52084684274181}	{287.6123054990183, 55.29494232012874}	{287.86356178042536, 55.06905078398515}	{288.13975301588175, 54.81814592618246}	{288.3910092972888, 54.56715166187634}	{288.64227635028686, 54.31614663675071}	{288.8935326316939, 54.06515204978486}	{289.11984916199134, 53.8391607515723}	{289.3711054433984, 53.61326702317413}	{289.6223725298254, 53.38736250056105}	{289.87362881123244, 53.161468234865744}	{290.1248953598244, 52.93556371225268}	{290.37615164123144, 52.70966912670125}	{290.62741786964716, 52.483764604088186}	{290.87867415105416, 52.257869723334125}	{291.1299400839717, 52.031965200721054}	{291.38119636537874, 51.8060700209451}	{291.6324619989751, 51.58016549833202}	{291.88371828038214, 51.35427003596974}	{292.1349836311092, 51.128365513356684}	{292.3862399125163, 50.90246979233957}	{292.6375050043297, 50.67656526972651}	{292.88876128573673, 50.450669286764956}	{293.14002611534346, 50.22476476415189}	{293.39128239675046, 49.99886852891652}	{293.64254697383086, 49.77296400630345}	{293.8938032552379, 49.54706750351441}	{294.14505220265204, 49.32117030756029}	{294.39630848405903, 49.09527311160616}	{294.647572099459, 48.8693685889931}	{294.89882838086606, 48.64347144901555}	{295.1500920522986, 48.417566926402486}	{295.4013483337057, 48.191669513785705}	{295.6526117322261, 47.965764991172634}	{295.90386801363314, 47.739867413645385}	{296.15513124707803, 47.51396289103232}	{296.406387528485, 47.28806516085744}	{296.6576506091296, 47.06216063824438}	{296.90890689053657, 46.836262708069974}	{297.1351965045179, 46.635383006428576}	{297.3864527859249, 46.43458575898864}	{297.6377158467719, 46.23378173888814}	{297.888972128179, 46.03298436542742}	{298.1402350628791, 45.83218034532692}	{298.3914913442861, 45.63138278478208}	{298.6427540917149, 45.43057876468158}	{298.89401037312194, 45.22978106364265}	{299.1702385414787, 45.00395598997014}	{299.42149482288573, 44.77805725174496}	{299.67275689447087, 44.5521527291319}	{299.92401317587786, 44.32625381707226}	{300.1502952352597, 44.12537733007409}	{300.40155151666676, 43.92457905641626}	{300.65281355026866, 43.72377503631576}	{300.9040698316757, 43.52297665576761}	{301.1553317582803, 43.3221726356671}	{301.4065880396874, 43.12137417837912}	{301.65784988947524, 42.92057015827862}	{301.90910617088224, 42.71977157890915}	{302.18534116493, 42.49394273783699}	{302.436597446337, 42.26804323993028}	{302.6878587574801, 42.0421387173172}	{302.9391150388871, 41.81623910038406}	{303.16539058129155, 41.615365465837584}	{303.4166468626986, 41.414566490861176}	{303.66790819427996, 41.213762470760685}	{303.919164475687, 41.012963366095896}	{304.1704256774501, 40.81215934599539}	{304.42168195885716, 40.61136016691951}	{304.67294308613464, 40.410556146819005}	{304.9241993675417, 40.20975688707244}	{305.2004402522625, 39.98392483135705}	{305.4516965336695, 39.758024749053234}	{305.7029572598306, 39.53212022644018}	{305.9542135412376, 39.306220081530945}	{306.1804834853112, 39.10534892911684}	{306.43173976671824, 38.90454929130832}	{306.68300043480394, 38.703745271207815}	{306.934256716211, 38.50294558850143}	{307.1855173393539, 38.302141568400934}	{307.43677362076096, 38.10134183358195}	{307.688034191739, 37.900537813481456}	{307.9392904731461, 37.699738012541594}	{308.190542740131, 37.498938002848796}	{308.44179902153803, 37.29813799315599}	{308.6930593173672, 37.09733397305549}	{308.9443155987742, 36.89653399171752}	{309.19557592298656, 36.69572997161702}	{309.4468322043937, 36.49492992728591}	{309.6980924655498, 36.29412590718541}	{309.9493487469569, 36.093325827177665}	{310.2006089724007, 35.89252180707716}	{310.4518652538077, 35.69172166318735}	{310.6781277838247, 35.51595442731387}	{310.9293840652317, 35.34025483293942}	{311.20563499319877, 35.13951794515252}	{311.4568912746058, 34.93871765106682}	{311.70815128575737, 34.73791363096631}	{311.9594075671645, 34.537113273953565}	{312.21066751532607, 34.33630925385307}	{312.46192379673306, 34.13550885125064}	{312.7131836992593, 33.93470483115014}	{312.96443998066627, 33.73390437627291}	{313.215692692861, 33.53310392181554}	{313.46694897426806, 33.33230346735816}	{313.7182088248874, 33.131499447257646}	{313.9694651062945, 32.93069886640904}	{314.22072483039614, 32.72989484630853}	{314.4719811118032, 32.52909422852198}	{314.7232407989298, 32.328290208421485}	{314.9744970803369, 32.12748952254893}	{315.2007531158601, 31.95172522489799}	{315.45200939726715, 31.77602507762478}	{315.72826668384346, 31.575284775809806}	{315.9795229652504, 31.374483972544876}	{316.23078246671304, 31.173679952444374}	{316.4820387481201, 30.972879137625643}	{316.73329823801737, 30.772075117525148}	{316.98455451942436, 30.571274262941813}	{317.23581396951727, 30.37047024284131}	{317.4870702509243, 30.169669344787934}	{317.7133230626851, 29.993906544918993}	{317.96457934409216, 29.818206184789204}	{318.24083981152165, 29.61746420308385}	{318.4920960929287, 29.416663190694536}	{318.7433553850576, 29.215859170594026}	{318.9946116664646, 29.0150581487771}	{319.24587094915654, 28.81425412867659}	{319.4971272305636, 28.613453083196774}	{319.7483864895688, 28.412649063096268}	{319.9996427709759, 28.211847975142536}	{320.2508961860114, 28.011046818547204}	{320.5021524674184, 27.81024566195187}	{320.75341161519697, 27.60944164185137}	{321.004667896604, 27.408640468789333}	{321.2559270278994, 27.20783644868883}	{321.50718330930647, 27.007035244481553}	{321.75844240942547, 26.80623122438105}	{322.00969869083247, 26.605429993734447}	{322.2359462420751, 26.42966961611277}	{322.48720252348215, 26.253968870498895}	{322.7634681744566, 26.05322413267939}	{323.01472445586364, 25.852422804037612}	{323.26598343142354, 25.65161878393711}	{323.5172397128306, 25.45081745308137}	{323.7684986861743, 25.25001343298087}	{324.0197549675813, 25.049212074705864}	{324.24600029629994, 24.873452743116705}	{324.49725657770693, 24.697751882351554}	{324.7485155185962, 24.52204836476361}	{324.9997718000033, 24.346347494039094}	{325.27604011582594, 24.14560139049642}	{325.52729639723293, 23.944799956557645}	{325.77855526739046, 23.743995936457143}	{326.02981154879745, 23.54319446493357}	{326.2810703813326, 23.342390444833068}	{326.5323266627397, 23.14158894570955}	{326.75856939346403, 22.96583084786489}	{327.009825674871, 22.790129881610937}	{327.2860960325765, 22.58938272154418}	{327.5373523139835, 22.388581183042408}	{327.78861107947336, 22.187777162941906}	{328.03986736088035, 21.986975607759074}	{328.2911261096724, 21.786171587658572}	{328.54238239107946, 21.585369979937596}	{328.7936410872808, 21.38456595983709}	{329.04489736868794, 21.183764338984687}	{329.3211696689231, 20.957915630372838}	{329.57242595033017, 20.7320134460543}	{329.79866571344036, 20.531156239220977}	{330.0499219948474, 20.330354595961154}	{330.30118065547435, 20.12955057586065}	{330.55243693688135, 19.928748819817958}	{330.80369548461255, 19.727944799717452}	{331.0549517660196, 19.52714308987495}	{331.30621035999724, 19.32633906977445}	{331.5574666414043, 19.125537321794464}	{331.8337412713894, 18.89968737943812}	{332.08499755279644, 18.673785056694356}	{332.3362560362748, 18.447880534081293}	{332.5875123176819, 18.221978236041988}	{332.83877082588947, 17.996073713428924}	{333.09002710729646, 17.77017136969949}	{333.3412855697682, 17.544266847086423}	{333.59254185117527, 17.31836452330506}	{333.84380033361504, 17.092460000691997}	{334.09505661502203, 16.866557623722272}	{334.3463150442202, 16.64065310110921}	{334.59757132562726, 16.414750725724826}	{334.8738486153443, 16.163798887332018}	{335.12510489675134, 15.912795928026945}	{335.3763632460468, 15.661790902901314}	{337.8884237944939, 13.152261306532663}
{337.8884237944939, 13.152261306532663}	{337.03430252078186, 11.420993631136549}	{336.9338511803034, 11.245341580558051}	{336.8333481165144, 11.09473911615768}	{336.73284501966515, 10.944136101082306}	{336.6323419228159, 10.793533669709099}	{336.5569133808474, 10.642879577999729}	{336.4815361715594, 10.467176384952745}	{336.40615892419476, 10.291472867364806}	{336.3307816768301, 10.115769712356478}	{336.255404792408, 9.94006655734815}	{336.1800275508199, 9.764363396569037}	{336.104650273283, 9.588659878981096}	{336.02927299574617, 9.412956754114795}	{335.95389571850654, 9.237253236526856}	{335.8785184412669, 9.06155011136361}	{335.8282154317476, 8.885795252341628}	{335.7779640277563, 8.684991379803298}	{335.7026387073856, 8.484239061187479}	{335.62726138542234, 8.308535980703116}	{335.5518840398591, 8.132832463115173}	{335.4765066942958, 7.957129406207267}	{335.4262034611229, 7.781374421609883}	{335.3759519512606, 7.580570654836684}	{335.32570044509407, 7.379766634736182}	{335.2754489389275, 7.178962864270962}	{335.22519738098134, 6.97815884417046}	{335.17494582303516, 6.777355125433053}	{335.12469421714655, 6.57655110533255}	{335.074442611258, 6.375747434489575}	{335.04926503003315, 6.174891850887732}	{335.02413929489825, 5.948987435161892}	{334.9990135543678, 5.723082912548827}	{334.97388781383734, 5.4971785022131}	{334.9487620397899, 5.271273979600036}	{334.92363626574263, 5.045369602747712}	{334.89851045692467, 4.819465080134646}	{334.8733846481068, 4.593560738018112}	{334.8733327141046, 4.36760451392036}	{334.8733327816949, 4.116599421272025}	{334.8733328115344, 3.8655943961463963}	{334.87333284137384, 3.6145893412111643}	{334.8733328682916, 3.3635843160855368}	{334.8733328952094, 3.112579264069053}	{334.87333291747564, 2.8615742389434256}	{334.8733329397419, 2.6105691915738305}	{334.8733329592426, 2.359564166448202}	{334.87333306508964, 0.1}

==> anc/CDW_diq0.5_M.dat <==
303.2153194359834	0.1
303.2153182997795	1.740253389942393
303.2153152134879	1.974578510269016
303.2153090322005	2.2422665183141697
303.2153028026439	2.4765947838471765
303.2153056680388	2.744282777375124
303.21530919295856	2.978602014449995
303.215312739074	3.2462892850569984
303.21531623865803	3.4806085686168364
303.2153147625195	3.7482958131946504
303.21531323405515	3.982620145803977
303.21531223098447	4.250307359680059
303.21530409021307	4.4846312544594005
303.21529468511187	4.7523255139923295
303.2152944740708	4.986650762901746
303.21529478419137	5.254335734551217
303.2152950324911	5.488660565101578
303.21529570778443	5.756345495026212
303.21529941711367	5.990670006718594
303.2153047677384	6.258351791436844
303.2153009702419	6.492674779329728
303.21529690984806	6.760365592506113
303.21529277980426	6.994688955494802
303.21528705518875	7.262379722186222
303.21528625555527	7.49670480135592
303.215284612869	7.764390518997849
303.21528239466664	7.998716573424808
303.21527762866555	8.266402728896722
303.2152740665443	8.500731473870285
303.2152776377603	8.768416275212125
303.21528064805847	9.002738036715531
303.21527758179667	9.270423256416425
303.21527403535225	9.504751245022897
303.2152741971311	9.772436783581767
303.2152726733222	10.006761226125773
303.21527485147044	10.274448288484146
303.2152772465615	10.5087691891965
303.2152772721689	10.776455876459067
303.2152788416685	11.010779310979673
303.2152795929562	11.278464282061233
303.21528113512477	11.512788715087757
303.2152803682809	11.780472710912052
303.2152820932341	12.01479964369827
303.21528426816303	12.282480948975962
303.21527925587526	12.51680763751607
303.2152764657505	12.78449592626392
303.21527969760325	13.018820591388971
303.2152836171684	13.286502653033756
303.1818358259852	13.554190025490486
303.14833672309317	13.82187563319774
303.1148338697614	14.05619845891545
303.0813246926794	14.323887608454354
303.0478178166583	14.558216978322955
303.0143141273979	14.825903594053605
302.98081119805363	15.060230012418472
302.9473079143049	15.32791562964321
302.91380687921657	15.562242647516975
302.88030863896313	15.829925764982015
302.84680989641197	16.06425024432674
302.81330931610853	16.331933606037886
302.7798064427096	16.566260188718093
302.74630267600526	16.833945573844296
302.7127981563764	17.068273325231104
302.71274178429746	17.302596003025627
302.7127366481001	17.53692384373657
302.71273297110235	17.804611068270113
302.71273553706556	18.03893773680678
302.7127372566045	18.306618417189437
302.71273570647384	18.540946249178287
302.7127340707401	18.80862988106467
302.7127327048104	19.042958122436488
302.7127321580018	19.31064115481398
302.7127287325549	19.544968914951532
302.7127251388533	19.81265448585806
302.71272329755817	20.046982756891683
302.7127231389408	20.314666224462737
302.67927859230605	20.582347290467535
302.6457764716591	20.850029589331978
302.61227405452007	21.084358839861142
302.57876938737434	21.352041049401464
302.5452631401108	21.586372952772635
302.51175623228977	21.854056334487222
302.4782500601026	22.088389315867996
302.44475124190467	22.356071534130404
302.41125241165423	22.590397581329995
302.37775441270213	22.858079390209433
302.3442554968011	23.092405034646777
302.31075166769386	23.360087324760485
302.2772478706517	23.594418350774887
302.243751010097	23.862100129992523
302.2094689611112	24.097207301384703
302.20875234891344	24.331536285631163
302.2081462028142	24.566470858814057
302.2073409265302	24.834151658536147
302.20659458461967	25.069228920610875
302.20593280831486	25.336907067490966
302.20531712731406	25.571854865577116
302.2048685190303	25.839531934447603
302.2044409682342	26.074284872378083
302.20390139929805	26.341968875429743
302.20339253553334	26.57680263597219
302.202851689195	26.844487041786106
302.2023461596593	27.079322814524357
302.20200131714904	27.347001838761212
302.2016695120431	27.58165761010649
302.20200422224906	27.848560488965564
302.20224315023523	28.083309052276878
302.2029070305145	28.318615543022887
302.2353757591766	28.521313004626343
302.26768176666906	28.754778456119457
302.30048800170033	28.95699804522298
302.33346005711064	29.190592960704667
302.3665063283034	29.39236087683946
302.39946285906007	29.626150652476813
302.4326783748097	29.827833428809672
302.46590945489777	30.06154238183506
302.4992674332059	30.263083711434643
302.5324942785219	30.496790652264227
302.56564180293134	30.69835179906127
302.59887617953984	30.93223874128384
302.6322817887968	31.133639333532596
302.6656481779848	31.367433483789124
302.69858193134786	31.60057300728575
302.69996411120604	31.866418259250125
302.7014867548613	32.10116803551164
302.70238306037953	32.367491159975955
302.703098948801	32.602252038857536
302.70402672860126	32.86902683629059
302.7050181920306	33.10333306471265
302.7058978278989	33.33684692592334
302.73853934424477	33.53934129931173
302.77092390823	33.77287534659657
302.80397797070935	33.974963829130786
302.8369433420922	34.208478059218166
302.8700537232789	34.41032275420951
302.9032534435067	34.64399753884518
302.93659925011184	34.84556795524247
302.96976627911937	35.07927279495263
303.00298047126216	35.28087581761051
303.0364505697615	35.514668754916826
303.07001298912655	35.715931414545416
303.1032907982534	35.94971324923168
303.1361741259919	36.15117120561861
303.1691569800822	36.385407690764374
303.202144043683	36.620071047035374
303.20334146828196	36.88611938721484
303.20473451694886	37.12085155514171
303.20602026513086	37.35851845821122
303.2349718841509	37.5651592049625
303.2642138091269	37.79838988685558
303.2970976937242	38.00070763125082
303.32985278864066	38.234212591737936
303.3631791682158	38.43609088710499
303.3965166048177	38.66956324133154
303.4297297684815	38.87116377537557
303.46283468566554	39.10497649263141
303.4955954778561	39.30723214548035
303.5283901651652	39.54084956597784
303.52894305514053	39.773428015617704
303.5260624528143	40.00718611225541
303.4930562360276	40.23867726764324
303.4288312252656	40.47017473681154
303.36182955022366	40.69920076743798
303.2665482751052	40.92763539757111
303.13784555417385	41.16112330617661
303.00446880961834	41.39388093866581
302.83847752807844	41.627144894864244
302.6708742162228	41.86034197638161
302.4708323943759	42.09352823807676
302.26924532447003	42.327003080917144
302.03559448078704	42.55982830556905
301.8001699523456	42.79264802960454
301.53352399326724	43.02465469646455
301.2678491696197	43.224822079065675
301.00323684569867	43.42491445599659
300.76796240125753	43.59503134080977
300.53114114674645	43.797443140288344
300.2958589789397	43.99881247782705
300.0284736105478	44.23234528413467
299.79313890672876	44.43393275241358
299.5260208405673	44.667262230133744
299.2904114041148	44.86907365081973
299.0235791788154	45.10222301347246
298.78767092882504	45.30411212866174
298.5210435846925	45.53701862696845
298.28438831829067	45.739268779200955
298.01875336975235	45.971501214194554
297.7527532298033	46.17256537056075
297.5159154906368	46.375098521554435
297.28076892416385	46.57661418482453
297.0135308057909	46.810115932398965
296.7781959971996	47.011625249594026
296.5109656021923	47.2452453048588
296.2757513616066	47.446787875435604
296.00857350261157	47.68033661581771
295.77326753706996	47.88208251498196
295.5063644107084	48.11555710659298
295.27094269738745	48.317483120824676
295.0043383845638	48.550841761074
294.76874051234597	48.75301063965172
294.5028832159337	48.986061810432396
294.26674297372676	49.1889047523232
294.0302305508618	49.42372620442652
293.7919234605817	49.658597974960685
293.5245574642405	49.92209520531366
293.26070036946805	50.15299071551747
292.99352261524535	50.38668185637685
292.75840923925523	50.588137177996494
292.49111091702684	50.821826448454
292.25599403829676	51.02335308495632
291.9887874410243	51.25702709247463
291.7536508654163	51.45862787774803
291.4865600159231	51.69227719968423
291.2513919321455	51.89399393631933
290.98447724154926	52.127535791810516
290.74918950141927	52.32955999791425
290.4828171808122	52.56301864889953
290.24743266479965	52.76527712733887
289.98322719226553	52.99867539606809
289.7477572389999	53.203720879282955
289.50910177095835	53.441243128071974
289.2735879868637	53.676094700780425
289.0061888000398	53.94281892150122
288.77049529052425	54.17767236461156
288.5030996064403	54.44430965316722
288.26720415323945	54.679178359216756
287.99982816603335	54.94535345411571
287.7630056549726	55.18024684574736
287.49566117593605	55.445630370271125
287.22971471310956	55.67857305124412
286.9624898904255	55.91241423684665
286.7275494915664	56.11403096274579
286.46042144476485	56.3479206372377
286.2255294356409	56.54959774539291
285.9584868260925	56.78335015573974
285.7234584355738	56.98504873962472
285.45645965685435	57.21884922713219
285.22147956302166	57.42066771997924
284.9546605097231	57.6544871708611
284.7196997351758	57.8563925958733
284.4530826255626	58.09022098403775
284.2181334682092	58.292588602706644
283.9524434164559	58.52642854614672
283.7175057841181	58.72958773519079
283.48093968413053	58.96547607039723
283.2459955761374	59.20017759836254
282.97842341218245	59.46747215415491
282.7434759858465	59.70212519323084
282.47585543215644	59.96932027357978
282.2408130259422	60.20411057680079
281.9733288536469	60.47135432894008
281.7383360566392	60.70609655500047
281.47080358765777	60.97340759645311
281.2358801755706	61.20813085913909
280.96832838730376	61.47538538214637
280.7333509169587	61.710099707549745
280.4657875114981	61.97743252095628
280.23088934261926	62.212135291084024
279.9633144121429	62.479482070625295
279.72843133222653	62.71419462609037
279.46086287740576	62.98152592106775
279.2259682518379	63.21624141552663
278.9584031153598	63.48356036902577
278.7234994104182	63.71837533892809
278.4560292538183	63.98568826072969
278.2211243435352	64.22045455884164
277.95360457772887	64.48783438960518
277.71876598907113	64.72253339840377
277.4511768383442	64.98997720895117
277.2165570445008	65.22473273619514
276.9490219520318	65.4923576082399
276.7144027779658	65.72703484508462
276.44678838403064	65.9946691586897
276.21217827815855	66.22933242939969
275.94454879526074	66.49694536583874
275.7099170920416	66.73162412111262
275.44229915479536	66.99924991975557
275.2076801326464	67.23394101650769
274.9400712747738	67.50156678832633
274.7054520431301	67.736263916776
274.46885528697004	67.97302272476877
274.26500293469115	68.2076529442565
274.03082979805583	68.47290964013192
273.829117992725	68.70747587983577
273.59472606127537	68.97448770289961
273.39328258355295	69.2088728811061
273.1588900323258	69.47609032664192
272.9576880508529	69.71046606328811
272.7232864314318	69.9780058595509
272.52208829466446	70.21240297336311
272.2877082725905	70.47996459570003
272.08652877702315	70.7143488473083
271.852136073879	70.98193405186223
271.6509786298219	71.21631833029483
271.41658613617255	71.48390474491609
271.18441820982565	71.74915598717457
270.9192588368114	72.01670779924204
270.6845657771398	72.25346115361786
270.41726585717737	72.52104220305229
270.1826017508161	72.7560404302397
269.9150335032453	73.02362681206547
269.68037415081824	73.25841941678091
269.41256440699806	73.52600576899488
269.1779048645484	73.76047602298337
268.9100912760226	74.0280238899949
268.67539262196914	74.26247231790923
268.40756039224334	74.53001613065369
268.17285704320676	74.76444097635104
267.93779735087736	74.99941787550067
267.7360995685371	75.23384151113066
267.50174571074086	75.50088560401839
267.30020449269284	75.7353438422022
267.0658858270713	76.00254844639473
266.8643985453707	76.23697744721157
266.6300509264388	76.50422985518225
266.42857941058185	76.73865352360774
266.1942270377158	77.00592702257634
265.99276255614234	77.24035072061362
265.7584103732988	77.50762965026152
265.55694150778385	77.74209183350123
265.32262843654416	78.00936712837208
265.12114773261516	78.24383336587888
264.8868393563586	78.51122882746128
264.6526803456431	78.7782619785629
264.3853664026902	79.04550598955196
264.1503354394829	79.28047194691548
263.88286493223785	79.54777374057538
263.64788164510367	79.78257918663411
263.3803572015112	80.0497513195704
263.1452154946437	80.28450896185097
262.8776752852076	80.55160043339343
262.64240419096234	80.78633698467608
262.3748569472426	81.053325781858
262.1393373763461	81.2880569024614
261.87179451656783	81.55495847436073
260.	83.4211115181886

==> anc/CDW_diq0.5_d.dat <==
302.717072694827	0.1
302.71707709015345	2.6082972689212705
302.71707731891746	2.859302294046899
302.7170772795403	3.110307358510295
302.71707724405803	3.361312383635923
302.71707719261985	3.6123174601482755
302.7170771246824	3.8633224852739034
302.71707708571506	4.114327549327922
302.7170770517008	4.365332574453551
302.7170767647835	4.616337886209596
302.71707648033134	4.867342911335223
302.7170762867169	5.1183481298816655
302.7170760987308	5.369353155007294
302.7170761404789	5.620358138426493
302.71707619130086	5.871363163552122
302.71707622993375	6.122368150083529
302.7170762798667	6.373373175209159
302.71707627841226	6.62437820178781
302.7170763180111	6.875383226913437
302.7170763569597	7.126388213129416
302.7170764154837	7.377393238255045
302.71707647523573	7.628398203688442
302.7170765811674	7.879403228814071
302.71707668172445	8.130408153483245
302.7170768436307	8.381413178608872
302.71707697351286	8.632418073982237
302.7170771765585	8.883423099107864
302.7170773575953	9.134427943377755
302.7170776264221	9.385432968503382
302.7170781377777	9.636437482784826
302.7170787717635	9.887442507910453
302.717079463875	10.138446841616753
302.7170802890008	10.389451866742382
302.7170808903852	10.640456291084993
302.71708163906237	10.89146131621062
302.7170823726798	11.142465608452493
302.71708330760896	11.39347063357812
302.71708431076246	11.64447465655345
302.7170855057	11.89547968167908
302.71708665681865	12.146483556837167
302.7170880474806	12.397488581962795
302.7170895197865	12.648492136254848
302.71709125079576	12.899497161380477
302.7169156764364	13.1257552454047
302.6917926630813	13.37676027053033
302.66666967542136	13.627762657815595
302.6415470115567	13.878767682941222
302.6164243399619	14.129769754477536
302.59130200602704	14.380774779603165
302.56617972828474	14.631776457680743
302.5410578155933	14.882781482806372
302.515935845355	15.133782853687528
302.4908142696121	15.384787878813155
302.46569271863166	15.63578883085565
302.44057159022884	15.88679385598128
302.4154504918676	16.13779435585733
302.3903298354759	16.38879938098296
302.3652090891345	16.639799529191016
302.34008881825326	16.890804554316645
302.31496853474	17.141804240159498
302.28984875233937	17.392809265285127
302.26472887533316	17.643808545027394
302.23960951124764	17.894813570153023
302.21466723953773	18.17055776209072
302.214673238571	18.42156278721635
302.2146796214535	18.672561435842315
302.214686590301	18.923566460967944
302.2146935399198	19.174564543424413
302.2147011077547	19.425569568550042
302.21470864164036	19.676567067323884
302.21471681977187	19.927572092449513
302.21453722624693	20.153845718183216
302.1894211956789	20.40485074330884
302.1643051641751	20.655846181394118
302.1391898967178	20.906851206519747
302.1140745214632	21.15784598901217
302.0889599154835	21.408851014137802
302.0638456255365	21.659844712407978
302.038732182667	21.910849737533606
302.01361875130806	22.1618425780742
301.98850620796316	22.412847603199832
301.9633936772595	22.663839543985848
301.9382821071404	22.91484456911147
301.91317075772116	23.165835329794394
301.888060413162	23.416840354920023
301.8627501707298	23.64313285419554
301.8125170138159	23.89413787932117
301.76228379109676	24.14512488891811
301.7120519853763	24.396129914043733
301.66182007410123	24.647115613508028
301.61158967156996	24.898120638633664
301.5615472795778	25.17382782165769
301.53644370081577	25.424832846783318
301.5113397244659	25.675816241769915
301.48623750859025	25.926821266895548
301.4609208952797	26.153138956568764
301.410700038143	26.404143981694393
301.3604790036235	26.655118815279817
301.3102604591751	26.906123840405446
301.2600419590849	27.157096142095973
301.2098262097999	27.408101167221602
301.1596103945459	27.65907078676085
301.10939763318083	27.91007581188648
301.05894874174726	28.136426191789322
300.98362078164087	28.38743121691495
300.90849236673154	28.663084976524637
300.85829246465244	28.914090001650266
300.80809264097724	29.165043645602296
300.75789778577035	29.41604867072792
300.7074405527609	29.642441057764373
300.6321377460731	29.893446082889998
300.55683458844123	30.144377454952124
300.4815396823362	30.395382480077753
300.40624535532197	30.646305030352877
300.33096094981033	30.897310055478506
300.25558406538823	31.14843826182882
300.18032942450054	31.399443286954448
300.1050752565843	31.650325718290595
300.0298410922436	31.90133074341622
299.95423725438116	32.12792223899561
299.85396413789056	32.37892726412124
299.75369142068416	32.62970272368569
299.6534852507575	32.88070774881132
299.55298273819466	33.13364268544583
299.4544106167988	33.38464771057145
299.35584016562876	33.63372260636566
298.23456539198145	36.20115661059648
298.23456539198145	36.20115661059648
299.486905564232	37.33317247547886
299.6110411558424	37.46016604458574
299.7126076729377	37.58784674489144
299.8135159844801	37.73804436678619
299.9381681522913	37.88758472343879
300.0635057129587	38.01337752545767
300.16506515260164	38.13985514144595
300.26602392549495	38.2900023524512
300.3908474343696	38.43954914323377
300.5163657273707	38.56516139365123
300.6179611529297	38.69146770392024
300.7189841116346	38.84155079329972
300.8438770287699	38.99106225419565
300.96948095927	39.1165889527516
301.1189561828849	39.241380843177595
301.2690040931465	39.342488005951964
301.39537383982423	39.44416729095385
301.52104281210603	39.56962901276993
302.7284270298731	40.74796973886532
302.7284270298731	40.74796973886532
304.58316951965634	41.350355747559085
304.78407411071424	41.40065708621785
305.0088768247067	41.45021617768818
305.234283486984	41.476039947198814
305.4360856908027	41.502463620092996
305.63696941646816	41.55278580327885
305.83797444159376	41.60310875649618
306.0388914459925	41.65339769422753
306.2398964711181	41.70368635343653
306.4408339138107	41.75395487331221
306.64183893893636	41.8042225765366
306.84279162092	41.85447587236049
307.0195140803668	41.90534732844872
307.19561176292063	41.980430768702995
307.3957666265828	42.054889338864584
307.59667558133054	42.10518631819725
307.79768060645614	42.15548425759153
307.9986139388433	42.205756883662424
308.19961896396893	42.256029536215046
308.40056612623056	42.30628834624126
308.6015711513562	42.35654641129353
308.8025307112428	42.40679283609248
308.97920533524314	42.457635754672395
309.15527920254647	42.53274298636201
309.355487048979	42.607249781174716
309.5564155414649	42.65752724230697
309.7574205665905	42.707804264064976
309.9583680655321	42.75806273774797
310.1593730906577	42.80832186957678
310.3603310137848	42.85856992949842
310.5370594284345	42.90943389226012
310.7131695965594	42.98450485942894
310.9133315592232	43.058958735457594
311.1142509397892	43.1092452993978
311.3152559649148	43.1595315474852
311.51619786890353	43.20979561052607
311.71720289402924	43.26005880356317
311.9181591031639	43.31030857576326
312.1191641282896	43.360558735143364
312.32013002080316	43.41079883364793
312.49681548343546	43.46163637198121
312.6729038858407	43.536729083103985
312.8731136839509	43.611224493861826
313.074050288583	43.66149385095999
313.27505531370866	43.711763541516
313.4760070238333	43.762017808227135
313.67701204895894	43.81227203145563
313.87797427584144	43.86251579192556
314.0547234871563	43.91337860984274
314.2308561074824	43.98842714726255
314.4310121149433	44.06285977287366
314.6319409593528	44.11313688243429
314.83294598447844	44.163413433791646
315.0338950544641	44.213670338001585
315.2349000795897	44.263927659381146
315.4358614289856	44.31417229646026
315.6368664541112	44.36441685000877
315.837835568895	44.41465372946546
316.01454613692556	44.465493714412794
316.1906590341916	44.54056195516963
316.3908579936698	44.61503337461515
316.5918019932964	44.665295344113794
316.79280701842197	44.71555810972069
316.9937652839362	44.76580582759758
317.1947703090618	44.81605310852042
317.3957384841515	44.86629092673155
317.5967435092771	44.916528853669135
317.79771852899927	44.96675983409232
317.99865367312674	45.016960839117445
318.19958885901383	45.06723161354187
318.4005938841394	45.11750219387738
318.6015477037259	45.167754353236155
318.80255272885154	45.21800653342448
319.0035187874442	45.26824646601608
319.20452381256985	45.318486964825496
319.4054981665426	45.36871861033227
319.5822540734947	45.41956622867772
319.75840643968826	45.49459503997597
319.95858029376836	45.56902092656605
320.1595294200796	45.61927777450673
320.36053444520525	45.669534294277575
320.5614978388482	45.71977688915395
320.7625028639738	45.77001944920003
320.96347630257725	45.8202520091608
321.16448132770296	45.870484612909415
321.365460858116	45.92071108715231
321.5421901998563	45.97154186939208
321.7183294957635	46.04658373790643
321.91853458755725	46.12103615818569
322.11949617492667	46.17128055752934
322.32050120005226	46.221524964619086
322.5214737755009	46.271758386871475
322.72247880062656	46.32199229000599
322.9234573276319	46.37221976665326
323.1244623527576	46.42244661780961
323.3254455122301	46.47266946662216
323.52640121952913	46.52287047164728
323.72735638154234	46.57312128992175
323.92836140666793	46.62337146943248
324.1293319622493	46.67360690953235
324.3303369873749	46.72384247506477
324.53131598924034	46.77406947732678
324.732321014366	46.824296510142986
324.93330497462995	46.87451855896485
325.13430999975554	46.92474083486848
325.3352973946261	46.974959452518455
325.5362645215868	47.02516045754358
325.73723175254764	47.07539921893944
325.9382367776733	47.12563790971072
326.13921495785746	47.175865732832385
326.34021998298306	47.22609374802691
326.5412044658336	47.27631527478486
326.74220949095917	47.3265363769189
326.94319873168433	47.37675315056016
327.14420375680993	47.42697054499394
327.34519483302086	47.47718548498493
327.5461733435601	47.527386490010045
327.74715222526555	47.5776136123119
327.9481572503912	47.627840820692306
328.1491432230273	47.67806085915448
328.3501482481529	47.72828105131045
328.5511378275237	47.77849748664468
328.75214285264934	47.82871378149498
328.95313615928853	47.87892649328806
329.15414118441413	47.92913956833318
329.35513557797594	47.97935119429047
329.5561235117009	48.0295521993156
329.75711153420497	48.07977018995962
329.95811655933056	48.12998776693146
330.1591095892021	48.18020075521543
330.36011461432776	48.230413827049674
330.56110947635364	48.28062498501147
330.76211450147923	48.33083627577254
330.9631112469915	48.381045552131454
331.16411627211716	48.431254304396795
331.3651155667169	48.481461034217205
331.5661143298988	48.53166203924233
331.7671127954237	48.58186959730856
331.96811782054937	48.632077586378294
332.16911694818174	48.682284482999236
332.3701219733073	48.73249068197831
332.5711230316002	48.782695649869275
332.77212805672593	48.832900957136005
332.97312889419834	48.88310614562664
333.174133919324	48.93331086138077
333.375136626553	48.98351418198458
333.5761428870704	49.0337151870097
333.77714883426205	49.08391527089087
333.97815385938765	49.13411599146166
334.17915903962864	49.18431684152647
334.38016406475435	49.234517256158966
334.5811693075955	49.2847180436863
334.78217433272107	49.334918946428935
334.9831799709325	49.38511933898137
335.18418499605815	49.435319780585125
335.3851906147769	49.48552019261074
335.58620583279793	49.53572119763586
335.78722109679825	49.58591197402518
335.98822612192384	49.63610273706221
336.1892390143386	49.6862958826655
336.3902440394643	49.73648952281808
336.5912548945555	49.78668470370764
336.79225991968104	49.83687942628566
336.9932698547423	49.88707552628511
337.194274879868	49.93727194809081
337.3952834458215	49.987469415828826
337.5963097269437	50.037670420853956
337.79733609406185	50.08785010522839
337.9983411191875	50.13802914475898
338.1993610415442	50.1882152674503
338.40036606666985	50.23840171308393
338.6013835264769	50.28859029586222
338.8023885516026	50.338778839784446
339.00340312108705	50.38897030999503
339.2044081462127	50.439162043940186
339.4054202752119	50.48935595219561
339.60645570715894	50.539556957220725
339.8074910196176	50.5897277052002
340.0084960447432	50.63989803018702
340.20952514519877	50.69007498395755
340.41053017032436	50.74025161082322
340.61155334364224	50.790434485804234
340.81255836876795	50.84061793318192
341.01357796793286	50.89080437874192
341.21458299305846	50.94099021109476
341.41560028738394	50.99117895918913
341.61665209313173	51.04137996421426
341.8177038988796	51.09153423539785
342.0187089240052	51.14168895624049
342.219753180566	51.19185076906192
342.42075820569164	51.24201291765071
342.621789080789	51.292188098554035
342.82279410591457	51.342362999388115
343.0238198451846	51.39254331098295
343.22482487031033	51.44272318018923
343.4258475540144	51.49290654429444
343.65114319195334	51.542507878538515
343.877004253695	51.567877702984234
344.0788035750074	51.59381238658531
344.2798551009966	51.64396693724767
344.48086012612225	51.694121802885356
344.6819009372056	51.74428705773875
344.8829059623312	51.794451899978874
345.0839390544275	51.84462486610029
345.28494407955316	51.89479813006634
345.4859727280386	51.944975535355056
345.7112391541049	51.99456375845056
345.93708108791986	52.01995269169493
346.1389171263578	52.045916557904405
346.3399812256341	52.096058547852984
346.5409862507598	52.14620005476756
346.7420381433919	52.196354239153685
346.94304316851753	52.24650796946657
347.1440849089656	52.296672295884505
347.34508993409133	52.3468370330242
347.5461246840742	52.39700834291685
347.74712970919995	52.447179515163704
347.9481588781818	52.49735640047641
348.1492516389634	52.547557405501536
348.3503443997449	52.59767076260635
348.55134942487064	52.64778425161213
348.75241717245024	52.69792259690576
348.9534221975759	52.74806117482062
349.1544745722166	52.79821487768015
349.3554795973422	52.848368759629764
349.55652156121215	52.89853286284931
349.7575265863378	52.94869622354461
349.9585634306563	52.99886544119609
350.1838630706103	53.04845972665943
350.40973317141805	53.0738205210781
350.611566506196	53.09975135549477
350.812655994679	53.14986798162594
351.0136610198046	53.199985077191336
351.21472803455066	53.25012415458565
351.41573305967626	53.300263206577206
351.6167855799839	53.35041676391556
351.81779060510956	53.40057083298836
352.018834878572	53.45073262892498
352.24408349999555	53.50030528714959
352.4699213899322	53.52569826022849
352.69605204319856	53.551090832542215
352.9219580586947	53.57641574818716
353.1237523659666	53.602295842008814
353.324839999497	53.65241432123757
353.52584502462264	53.70253257039255
353.7269140216664	53.752669667471444
353.927919046792	53.80280706315856
354.12897442356103	53.85295776689181
354.3299794486867	53.90310877177691
354.5310266158178	53.953267676938566
354.75632895943187	54.00285669190393
354.9822066601676	54.02820989399463
355.184067524093	54.054137877314965
355.38518657970155	54.10422496588768
355.58619160482715	54.154312079407106
355.78728233316474	54.20442746692345
355.9882873582904	54.2545419957204
356.1893578474232	54.30467760220245
356.3903628725488	54.35481337548209
356.59142083889014	54.40496149223273
356.79242586401574	54.45510988996059
356.993475061278	54.50526676702127
357.2188164323981	54.554868652917726
357.4447229426813	54.580193074270376
357.64655794926597	54.606082053624775
357.84767820521205	54.656167943060225
358.0486832303377	54.70625296601388
360.	55.304505174259916

==> anc/CDW_diq0.5_q.dat <==
301.70854271356785	25.70364438153981
301.2575029352015	27.157915628167082
301.2072516789201	27.408952973419048
301.15700228718833	27.65995799854468
301.10675457793724	27.910959480187046
301.0565070109788	28.16196450531267
301.00626000757455	28.412965281814053
300.9560130341714	28.663970306939678
300.90579155180893	28.914945587920258
300.85557019592545	29.16595061304588
300.8051758579481	29.367043958463558
300.70467763241805	29.61804898358919
300.60432383838923	29.9189609419256
300.55407884844254	30.169965967051226
300.5038317339035	30.420966854576193
300.4535846502359	30.671971879701818
300.4031878073885	30.873074024345627
300.3026911597284	31.124079049471256
300.20219587885794	31.375076850136196
300.10170076871765	31.62608187526183
300.001320828286	31.927019069150575
299.9510448978027	32.1780240942762
299.90064492298734	32.37910269159706
299.8001529087227	32.63010771672269
299.69965904685574	32.88110409980308
299.599165429174	33.13210912492871
299.4986629166112	33.38312504069604
299.398171440601	33.634130065821665
299.2976492120553	33.885154787214134
299.19712720668485	34.13615981233976
299.09650212199085	34.33722441233473
298.94579719216307	34.588229437460356
298.79518142824776	34.88917159328214
298.6946565603706	35.14017661840777
298.5939961183658	35.34127738361244
298.4432574249609	35.59228240873807
298.29250365611665	35.84329972038014
298.14176406717905	36.09430474550577
297.9910564504997	36.345263664618706
297.8403465338989	36.596268689744335
297.6895927650547	36.84731347940501
297.5388426782457	37.09831850453064
297.3880925920203	37.34931985072003
297.2373419504933	37.600324875845665
297.0865881816491	37.85133308873843
296.935836603973	38.10233811386406
296.7850828351288	38.35334543556797
296.63432876428755	38.60435046069358
296.4835420102187	38.85538843805861
296.3327553530999	39.10639346318424
296.1820015842557	39.35736525202561
296.03125436017325	39.608370277151245
295.88035890378126	39.80950037145175
295.67939848179134	40.06050539657738
295.47854003951664	40.36142282910121
295.3277553603881	40.61242785422684
295.17700159154384	40.86340159262582
295.02625651012215	41.11440661775145
294.875358488017	41.31554277827401
294.6743987226865	41.56654780339963
294.47354327583565	41.867459746267684
294.3227551688043	42.11846477139331
294.17200139996004	42.36943499969179
294.0212439184164	42.62044002481741
293.8703435667212	42.82157446671334
293.6693851471053	43.072579491838965
293.4685326380393	43.373486287872495
293.3177438378269	43.624491312998124
293.1669900689826	43.8754608036889
293.01623856266013	44.12646582881453
292.86533521554117	44.3276124606225
292.6643755060522	44.578617485748126
292.4633704809266	44.82966883845427
292.2623777713142	45.08067386357989
292.06153091207364	45.381537900484226
291.9107411778937	45.63254292560985
291.7598348929899	45.83365725295448
291.55887328790527	46.08466227808012
291.3578682627797	46.335711742600466
291.1568672108831	46.58671676772609
290.95586218575744	46.8377262961306
290.75486736577136	47.088731321256226
290.5540644847893	47.389539350314465
290.40331522897236	47.64054437544009
290.25240329424304	47.84170774761547
290.05144315430323	48.0927127727411
289.8504381291776	48.34376384132314
289.6494465945445	48.59476886644876
289.4484415694189	48.845788166443086
289.2474508674599	49.096793191568715
289.04665463183375	49.39759295471967
288.89590150694715	49.64859797984529
288.74494559395936	49.849811381713295
288.5439513800181	50.10081640683892
288.3429463548925	50.35183297611883
288.141956872474	50.60283800124445
287.94095184734834	50.85385944234724
287.7399586610746	51.10486446747287
287.5391710359524	51.40564210377713
287.38842005569467	51.65664712890276
287.23745749735093	51.85787503863957
287.03646187499015	52.10888006376521
286.83545684986456	52.35989521244876
286.63446453179245	52.61090023757439
286.43345950666685	52.86191883792973
286.2324592605026	53.11292386305536
286.03163579323257	53.4137281137742
285.88083864427097	53.664733138899834
285.7298674754233	53.86593349750199
285.5288716310817	54.11693852262762
285.3278666059561	54.3679534779304
285.1268765409959	54.618958503056014
284.9258715158703	54.86997938257354
284.7248787168202	55.12098440769917
284.52387369169463	55.3720026522866
284.32288415479314	55.62300767741223
284.12189032124024	55.874001522156725
283.92089451462715	56.125006547282354
283.71988948950155	56.37602129462988
283.51889657959947	56.62702631975552
283.3178915544738	56.87804421759227
283.1168979276503	57.1290492427179
282.9158929025247	57.38006676563634
282.71489633790435	57.63107179076198
282.51389131277864	57.882086218188455
282.31291097786624	58.13309124331408
282.11171320331226	58.33435708403628
281.8605319976447	58.5853621091619
281.6094871963899	58.8861679925205
281.40844855989	59.13717301764612
281.2074435347644	59.38814394759078
281.00645888738194	59.63914897271642
280.80545386225634	59.89017549812659
280.6044625531763	60.14118052325221
280.40345752805064	60.392200426146566
280.202461545685	60.64320545127219
280.00145652055943	60.894220640031726
279.8004664022648	61.14522566515734
279.5992498969869	61.346527290631904
279.34808403500125	61.59753231575752
279.0970994771274	61.89826287746497
278.89608328739047	62.1492679025906
278.6950782622649	62.40026163644789
278.4940884711497	62.651266661573516
278.2930834460241	62.90228790912264
278.09210293604394	63.15329293424827
277.8910979109183	63.40432375172823
277.69009925262475	63.65532877685386
277.48909422749915	63.90634022137531
277.2881221724841	64.15734524650094
277.08684542382525	64.35875901335463
276.83566420327367	64.60976403848024
276.58440792186667	64.86085658679816
276.3332287270611	65.1118616119238
275.83071616424706	65.66417144399469
275.32831408705226	66.21638249927106
274.82580152423816	66.76873698648089
274.3234541133692	67.32094804175726
273.8209415505552	67.87339757361521
273.31865476745014	68.4256086288916
272.81675035445886	69.02707485257656
271.061357880138	71.37935171894817
271.061357880138	71.37935171894817
275.42583444233316	67.1665019519081
275.82740699909044	66.76519768254359
276.204291421201	66.36372607036878
276.5813124079023	65.96211803016779
276.95819683001287	65.56060705906428
277.3351784183872	65.15899901886328
277.71206284049777	64.7574689964177
278.0890253584596	64.35586095621669
278.3402816398666	64.10490635571419
278.59158839637183	63.853901330588556
278.8428446777788	63.602939160671454
279.0941438572926	63.35193413554583
279.3454001386996	63.10096663663015
279.59669398388036	62.849961611504504
279.84795026528735	62.5989900608681
280.0992400546916	62.34798503574248
280.3504963360987	62.097010275441995
280.601782912626	61.84600525031638
280.853039194033	61.59502765598434
281.10432293369183	61.34402263085871
281.3555792150989	61.093042771129205
281.60686068709265	60.84203774600358
281.8581169684997	60.591056111089124
282.1093966635315	60.340051085963495
282.3606529449386	60.089067671716855
282.61193085885714	59.838062646591226
282.86318714026413	59.587077811737416
283.08954162406974	59.36107318718357
283.34079790547673	59.135189332256395
283.59207487525805	58.90928480964333
283.84333115666516	58.683399718271964
284.0946068887645	58.4574951956589
284.3458631701716	58.231609053220474
284.5971378501518	58.0057045306074
284.84839413155885	57.779817425142625
285.0996678475487	57.55391290252956
285.35092412895574	57.32802485721234
285.6021969041525	57.10212033459928
285.85345318555954	56.876231503431306
286.10472517411876	56.65032698081824
286.35598145552575	56.42443736527962
286.6072526589292	56.19853284266656
286.85850894033626	55.97264250276493
287.10977941865167	55.74673798015186
287.3610357000587	55.52084700758217
287.61230554507273	55.294942484969106
287.8635618264798	55.06905100503651
288.1397531717068	54.818146081851665
288.3910094531138	54.567151782262954
288.642276470794	54.316146757137325
288.89353275220105	54.0651521291208
289.1198493146098	53.839160785936876
289.3711055960169	53.61326701256733
289.62237263742736	53.38736248995426
289.87362891883447	53.16146830602
290.1248955492693	52.935563783406934
290.3761518306764	52.70966912216382
290.6274179833246	52.48376459955075
290.8786742647316	52.257869669994015
291.12994014879763	52.03196514738095
291.3811964302046	51.8060700019613
291.6324620981917	51.58016547934824
291.8837183795987	51.35427002312963
292.1349837364757	51.128365500516566
292.38624001788276	50.90246977913923
292.6375051093356	50.676565256526175
292.8887613907427	50.450669229285985
293.1400261760264	50.224764706672914
293.3912824574335	49.99886843159149
293.6175826089836	49.79798445910928
293.86883889039063	49.597188992180385
294.1450538600459	49.371371290138185
294.3963101414529	49.14547416529109
294.64757382803117	48.91956964267803
294.89883010943817	48.69367245209007
295.15009373020973	48.467767929477006
295.4013500116167	48.2418705751094
295.6526134684447	48.01596605249633
295.9038697498517	47.79006848557593
296.15513299391404	47.56416396296286
296.4063892753211	47.33826621469347
296.6576523378529	47.11236169208039
296.9089086192599	46.88646377101222
297.1351982423566	46.685584069370805
297.3864545237636	46.48478682193088
297.63771758461064	46.283982801830376
297.88897386601764	46.083185464751544
298.1402368371361	45.88238144465104
298.3914931185431	45.68158389385267
298.6677202613724	45.455759323621315
298.91897654277943	45.22986062332662
299.17023865233296	45.003956100713566
299.42149493374	44.77805735697798
299.6727569998092	44.55215283436492
299.9240132812162	44.326253896249
300.15029531966724	44.125377399010155
300.40155160107423	43.92457912274413
300.65281363206526	43.72377510264363
300.90406991347237	43.52297680022754
301.15533191828723	43.32217278012703
303.7171527031466	41.26482412060302
303.7171527031466	41.26482412060302
303.46596804804057	38.98146977563737
303.44084271434895	38.7555652530243
303.4157173806573	38.52966043625662
303.3905922661131	38.30375591364355
303.3654671515689	38.077850877947576
303.3403420937589	37.85194635533451
303.315217035949	37.626041262961046
303.29009188041294	37.40013674034798
303.264966724877	37.17423174560279
303.2147870169324	36.94839844257571
303.16453506364206	36.74759511878715
303.1393373672508	36.54671962189822
303.1142122905163	36.32081454843031
303.08908719762115	36.09491002581725
303.06396210472604	35.86900496849388
303.03883698769255	35.643100445880805
303.01371187065905	35.41719541267164
302.9885867565746	35.19129089005858
302.9634616424901	34.96538585390337
302.93833650644115	34.7394813312903
302.9132113703922	34.513576317077536
302.88808620651025	34.28767179446447
302.8629610426284	34.061766808056895
302.83783587008264	33.83586228544384
302.81271069753683	33.60995730769141
302.7875854852672	33.38405278507834
302.7624602729975	33.15814784701015
302.7373351327921	32.932243324397085
302.7122099925867	32.70633831433667
302.71213928297834	32.48036257213762
302.7121408187158	32.22935601281027
302.68708725882567	31.978421626583305
302.66196206600847	31.75251666908203
302.6368368544057	31.526612146468963
302.61171164280296	31.300707207734508
302.586586440637	31.074802685121444
302.56146123847105	30.848897736959596
302.53633598575874	30.622993214346533
302.5112107330465	30.397088316680478
302.48608546727235	30.171183794067407
302.46096020149815	29.94527890945018
302.4358349078807	29.71937438683711
302.4107096142631	29.49346953003538
302.38558427821266	29.26756500742231
302.3604589421622	29.041660193011058
302.3353336165091	28.81575567039799
302.310208290856	28.589850845599848
302.2850829066605	28.363946322986784
302.25995752246496	28.13804155667249
302.20977697579184	27.91219362499571
301.70854271356785	25.70364438153981

==> anc/CDW_diq0_M.dat <==
344.4021389585544	0.1
344.4572805077584	1.3534985962258306
344.42511110985134	1.584710196816523
344.3913045711629	1.817635959774542
344.35584625377106	2.0486253836035795
344.2936541570059	2.31003266880633
344.230917691663	2.5463744893655265
344.19524311217737	2.7858856028506436
344.12963932841626	3.0514247880685463
344.06272264974183	3.317683454272478
343.99537960969735	3.5537758619573943
343.9280835535431	3.8198826141541224
343.8576959729646	4.059168431839734
343.78780899664207	4.325022951937335
343.6891925435084	4.586929075529455
343.58899514504725	4.852131472696364
343.48372176073667	5.093705226656738
343.4096961343661	5.331036339633885
343.31084626373746	5.592713479718903
343.2103338381325	5.85849665079519
343.07785865578273	6.124838015669048
342.94488141430566	6.390506245361109
342.8109312015925	6.626896086134672
342.7074722868996	6.863366951168025
342.57486544922057	7.1280563321021475
342.4407514372837	7.393973974668488
342.2751752056368	7.660776422626486
342.11194422885677	7.9235006551921305
341.915710564441	8.189746465158215
341.7468947335219	8.429850391817352
341.578974678757	8.666768687207226
341.4161306098415	8.92720498349811
341.22214953604464	9.19232088677791
341.05266110755565	9.432653796944148
340.85362347534306	9.69839576178494
340.6843870846357	9.934064447162338
340.48442848721487	10.200064540147826
340.2839760878002	10.465684749625519
340.0524266272837	10.731873886190598
339.8499489227555	10.969194555507734
339.61737659573674	11.235223414385532
339.4147372299561	11.470431016678788
339.1809776368668	11.736754251292579
338.978585090698	11.97251849157775
338.7453908713659	12.238896474818075
338.5121736952672	12.503988229679457
338.2468165832938	12.770346434593913
338.0109363782725	13.007240581565364
337.74491391898937	13.273348986839911
337.5087368105658	13.509617072250373
337.2424623135009	13.775900500146317
337.0064431344911	14.011910457412085
336.74000441320703	14.277942033389827
336.5036761317606	14.513762947076003
336.2371421109956	14.780451112012827
336.0014894200895	15.016432303386287
335.735117060577	15.282481055100392
335.4986803715904	15.518167870737855
335.23206119246623	15.783574350586294
334.99465478849726	16.01920641759722
334.7280089899759	16.28430578127191
334.4894525194609	16.51995762660871
334.22282016166815	16.78333228591539
333.95847924393945	17.01557181423577
333.6921437895489	17.248709044394115
333.45640672874754	17.450968330066015
333.18991334494336	17.6840043051289
332.9540174142628	17.886515442719
332.6878331328951	18.11956029745691
332.45189575436876	18.32141484608792
332.18503588246074	18.553769954632298
331.9480226536561	18.756263916486034
331.68194677982865	18.988409422623008
331.4429796879162	19.191545656342402
331.1778735290712	19.420923806082612
330.91431476658187	19.619923666235255
330.65035867428287	19.819628642987997
330.4146227067537	19.991329360565743
330.17645106166833	20.19438364624227
329.9402761963431	20.396321792968347
329.67350069433036	20.62909575371162
329.43701800827796	20.831135155533154
329.1704013761444	21.06348771839877
328.931896697843	21.265518240545276
328.66532151355517	21.495134673292505
328.4013545483714	21.693819246383843
328.13585521436204	21.89355793041663
327.9001341870553	22.06302046448066
327.63658871615365	22.2624763805007
327.40045083724306	22.434706270961506
327.16149703691826	22.638483036576876
326.92487471027147	22.84038610002514
326.6580981149866	23.072525524227665
326.40404645926486	23.274741395408473
326.13770876177597	23.48775408762757
325.88932353508426	23.670453651766447
325.6232936583226	23.870175455279984
325.3875120240203	24.039430932615375
325.12350413950765	24.238755195589142
324.8871140735913	24.410746803042926
324.64856847596104	24.61361257104764
324.41059971430576	24.81548192721586
324.14380817879834	25.046714485194197
323.87812693500234	25.246543478460026
323.61175225109884	25.446566001012624
323.37634324320413	25.61537342865535
323.1104530070368	25.81507502948118
322.87460567996277	25.98454364547966
322.6261447728705	26.183894642138338
322.3895882430176	26.37248999012025
322.1354609068953	26.591161447051938
321.8681510795931	26.793047683739402
321.6014201510813	26.994421109458187
321.3662700590555	27.16388113515184
321.10014756215776	27.363703869153504
320.86449010824344	27.53301449991508
320.5999463070847	27.732459409426973
320.3636718001683	27.902834891649643
320.12684048115017	28.10417789365698
319.88912843006756	28.305763411305392
319.6220248751482	28.53730128096201
319.3567468470468	28.736481776943176
319.0900816113068	28.936394051370794
318.8545509536199	29.105183758229703
318.5885949206587	29.304957758430277
318.3528216885236	29.47402885701845
318.11761895301174	29.673605589972443
317.881372138812	29.873840204454666
317.61400966802375	30.10538362258069
317.3477911900237	30.305382494834753
317.080936081124	30.50537816347641
316.84551835481307	30.674073957482104
316.5792802989154	30.873966324120584
316.34370532251825	31.043087156545962
316.07890481078687	31.242651045633327
315.842835448306	31.412721216177715
315.6056009135933	31.614894660176333
315.3688721979368	31.816590425949727
315.1018902928096	32.04836548657966
314.8363555101822	32.2477300809576
314.5696161795032	32.447620294467235
314.33408327818125	32.616184265030824
314.06781752956687	32.81589826379639
313.8320055097148	32.98531930072154
313.5957114249008	33.18663077233548
313.35955202057556	33.38824314389482
313.09245718407243	33.620893163921345
312.8548200593296	33.822608837483884
312.5878824729126	34.0538517912019
312.3226350464492	34.253139427885216
312.056191846116	34.45314725898578
311.8207795675023	34.62184046189877
311.5549957203448	34.82163968149858
311.31930034335653	34.99147266106965
311.08232256316995	35.19354694738294
310.8462482281444	35.39526477407431
310.5792685666522	35.62797519674782
310.3417370604276	35.82986923818326
310.0750365174655	36.06120955789285
309.81007443276087	36.26025098957785
309.543721274272	36.460200064063336
309.30825602621024	36.629158084237815
309.04338058813914	36.829127709803274
308.80789757617015	36.999492796286255
308.5706324398196	37.20205068633676
308.3348747202209	37.403650895437195
308.0677744360205	37.63669809961119
307.83132089010064	37.83850692021238
307.5645037042747	38.070788366630254
307.29848697381453	38.27080358640282
307.0320487460261	38.47090225477995
306.79675912288616	38.63979987230744
306.53177806629674	38.83979135634792
306.29635646581784	39.010059076839326
306.05880598770847	39.213037693167664
305.8232636661413	39.41469665888318
305.55621635138897	39.647920417704015
305.32034894802314	39.84955883233956
305.05331939717803	40.08249286735194
304.8161924623056	40.284299531932774
304.5494376190901	40.51531337588647
304.2840520110876	40.714723077524006
304.01799299419343	40.91485614945393
303.7827457911262	41.08418274323707
303.54624995877236	41.286124003771164
303.31079161711295	41.487633375595045
303.04356867743877	41.7208566111518
302.80783023671256	41.922473167312326
302.5407392743775	42.15555823374092
302.30471832041087	42.35722922846093
302.03774807916386	42.5901358685635
301.80100866652396	42.79198748662709
301.53436350707574	43.02367774417583
301.2684382600966	43.22373971431262
301.0030526321551	43.42391479001997
300.7678655067833	43.594508986267265
300.5307385519717	43.7972637503713
300.29550005280896	43.99873871864238
300.02823469306225	44.23215716888241
299.7927671483675	44.43381192828698
299.52571292721285	44.66725851491134
299.2902464299833	44.869110656239
299.0234723078953	45.10226800986018
298.7875580603327	45.30425832031601
298.5210664514853	45.537092336436714
298.2842733053422	45.73926107321857
298.01850015516806	45.971391443086844
297.7525222303194	46.17274981587894
297.51593491448443	46.37503786900497
297.28079545632977	46.57647083349862
297.0134700188875	46.81012621722521
296.7783019233182	47.01159796439508
296.51102785966685	47.2452141170345
296.27581011248316	47.4468710436789
296.0087650943637	47.68029077133058
295.77330851305675	47.88191956159063
295.50626244747224	48.11534569540929
295.2707936893188	48.317263718672535
295.0041953740674	48.55062412270641
294.76860033747084	48.75286548347012
294.5028809207999	48.985903319388385
294.2667082026277	49.188848326404546
294.03017356466216	49.42343711958016
293.76366826663894	49.65680391433168
293.4962951619795	49.89055574546339
293.261247562653	50.09197573862121
292.9939030954082	50.32571797178495
292.7588444258085	50.527177196029946
292.49154961017814	50.76081222427694
292.25637377998123	50.96246787350968
291.98931779847413	51.19609008743072
291.75412739543907	51.397739330496485
291.48708359077847	51.63129865971528
291.25181935280364	51.833013632565816
290.9849018265861	52.06652862698601
290.74958691990145	52.26856616795217
290.48324707525967	52.50217369807312
290.24801987621004	52.70468702832551
290.0120126114192	52.939686609495354
289.7766597246074	53.17447749193149
289.50919476111983	53.44117724169231
289.27350794218023	53.6759777220964
289.00605404896584	53.94265262292275
288.77030175087765	54.17756030824359
288.50296501826045	54.44419056980869
288.26709925052694	54.6791110694555
287.99977709074795	54.945283435684665
287.7629190617787	55.1802668200337
287.4956707369393	55.44573807840218
287.2297427590391	55.67868915400487
286.9625451029096	55.91252434683001
286.7275978418046	56.11399219359349
286.4603124780401	56.34801784205533
286.22555824856835	56.549593538512035
285.9583985725661	56.783374665482725
285.7233988303104	56.98521762928976
285.4565730864359	57.21901646105704
285.2215909141116	57.42088427379852
284.95483064938566	57.65478394782838
284.7199519078472	57.85669639983112
284.45330511276666	58.09047085701423
284.2183002008049	58.292841204352904
283.95264566696005	58.526703207044996
283.7177308781289	58.72977466224437
283.48114629321515	58.96562098064789
283.24614049211425	59.2003285013906
282.9785751904052	59.467515240117535
282.7435217890423	59.70203230522352
282.4757634557001	59.96928554597463
282.24077848563326	60.20404713257177
281.97326566507496	60.47128043354147
281.7382625760967	60.70602431534204
281.4707321856069	60.97330023870868
281.23577356487334	61.20794327824667
280.9681397435978	61.47520328834416
280.73316801302485	61.7099715447289
280.4656603621726	61.977240263286056
280.23070040728544	62.211920974161806
279.9631026333026	62.47931983164803
279.72826975091334	62.71409287035727
279.4607629892002	62.9814340572403
279.2258784620836	63.216257368764616
278.95841930063233	63.48354877764187
278.7234890668743	63.71830558714202
278.455961474127	63.98562033424473
278.22105801172006	64.2203970835263
277.9535485378844	64.48776818021649
277.71870187417124	64.72250230710108
277.45114793209063	64.98994602850243
277.2165281508915	65.2246960686562
276.94898731865044	65.49232095748955
276.71436813145056	65.72706228918365
276.44681552352375	65.99468783822138
276.2121966982301	66.22929903098643
275.94451701780525	66.49691618007716
275.7098895103903	66.7315850434454
275.4422614746928	66.99921466910536
275.20764628755995	67.23393331047934
274.9400639585039	67.50156566287485
274.70545133202256	67.73626096602341
274.46886879513136	67.97300412253831
274.2651213914106	68.20764307609936
274.0309563298306	68.47219461237313
273.8290760753128	68.70676094122302
273.5946841312188	68.97379109580034
273.39325400519306	69.20817625721823
273.15886146709977	69.47549060704819
272.95769538398065	69.70987510826173
272.72330248398106	69.97743166350513
272.5221206994133	70.21182456466563
272.2877364815351	70.47940759475816
272.0865780736761	70.71378801934947
271.8521815355159	70.98137413789657
271.6510249923164	71.2157518357523
271.41662589350466	71.48330126489589
271.1844055336429	71.74856815863225
270.9191412120705	72.01611734233566
270.6844454674065	72.25357585631315
270.41731399663115	72.52112485764508
270.18261743585094	72.75610475331904
269.9150358365835	73.02369295357838
269.6803784975997	73.25838865399967
269.41253285542575	73.52593578852405
269.1778337517917	73.76038928353191
268.9100038110663	74.02797095587971
268.67533918292213	74.26239797603841
268.40748586548796	74.52994167447638
268.17278259189925	74.76436560618055
267.93771713715836	74.99934736202246
267.7360148383921	75.2338079831301
267.5016977469657	75.50095699540523
267.3002385722902	75.7354178619531
267.06592259166104	76.00262055646324
266.8644367257193	76.23708160538257
266.6301215612064	76.50442085729382
266.4287321994882	76.73884270728576
266.19437781317896	77.00611915806363
265.9929176984932	77.24058207379046
265.75860507683416	77.50794180316856
265.55721814825307	77.74237018107202
265.32287105110413	78.00965134738777
265.1213951419915	78.24411769920108
264.88708669028705	78.51146775717267
264.65288636855615	78.77849605158204
264.3855769420293	79.0457446912378
264.1505502288226	79.28060572921393
263.882997678205	79.54791165610786
263.648017433832	79.782719011849
263.3804915744806	80.04988748124342
263.1453450805145	80.28455827958342
262.87772271693956	80.55176300484344
262.6425807851253	80.78649660431682
262.3750291745179	81.05348127833564
262.1395091060679	81.28813159920881
261.8718843093558	81.55502118657037

==> anc/CDW_diq0_q.dat <==
310.01808477150473	1.9402279583087645
309.9845852240567	2.207871133436745
309.95108479454285	2.442237572341162
309.917583542914	2.7098816009604203
309.8840820229492	2.9442482855562178
309.8505814958057	3.2118913436024465
309.81708170432114	3.446257258880736
309.7835817470188	3.7139005187056506
309.7501764060135	3.9815434749215823
309.7501762608174	4.2491860611179675
309.7501766021351	4.48355315102378
309.75017628186833	4.751196450802898
309.7501761041323	4.985563334696335
309.75008049811765	5.219931240735369
309.7165819475189	5.454297665391716
309.6830821324641	5.721940279676171
309.64958179693684	5.956307154799446
309.61608116597165	6.223950152197941
309.58258129476707	6.458316173829939
309.5490830557842	6.725957625307147
309.51558376381655	6.960324617512173
309.4820844490996	7.22796618621369
309.4485852284348	7.462332976640032
309.4150862045924	7.729974457223329
309.3815863946992	7.964341921278201
309.3479893869097	8.198711609354838
309.280989345534	8.433078359826975
309.2139902241048	8.700719152684101
309.1470864457354	8.968361296896322
309.1135850899044	9.236003155647797
309.08008490528795	9.470370591614598
309.0465844808757	9.738012852555396
309.01308426970655	9.97237990540816
308.9794877062616	10.206748771629474
308.91248742278583	10.441117370403523
308.8454872215945	10.708757412065447
308.77848693773876	10.943125893615187
308.71148656320713	11.21076623899113
308.64448588550226	11.445134808659086
308.577484832203	11.712775747134515
308.51058086073573	11.98041610930913
308.4770818964332	12.248055905710489
308.4435819048433	12.482425163104619
308.40998317064975	12.716796458947812
308.3429829596743	12.951164650447593
308.2759838712011	13.218804028498369
308.2089849000665	13.453171817808824
308.14198724777526	13.720810170753959
308.0750858367403	13.988451354783898
308.0414862683238	14.222824083092902
307.9744863013338	14.457194091682233
307.90748629613586	14.724832602414734
307.8404862517582	14.95920230729005
307.7734864594219	15.22684091071077
307.7064869067048	15.4612100224866
307.6394863395502	15.728850003303545
307.57248426969795	15.963220257153445
307.50538375011615	16.19759128620232
307.4049822564522	16.465230040610383
307.33798208826835	16.732868931408305
307.2709806503739	16.967239603608785
307.2038797423691	17.201611726985604
307.1033786525959	17.435983424291727
307.00287650438327	17.70362159003025
306.90247434966784	17.9712589119725
306.83547342075707	18.23889650190563
306.7684723846598	18.473268041424387
306.70137063241583	18.707641439584105
306.6008699680289	18.94201288641464
306.5003703162708	19.209648846743733
306.399871519949	19.444018916178045
306.2993726958012	19.711655422268354
306.1989721639533	19.97929444347074
306.1318694700127	20.213668890821204
306.03137002315884	20.448040050274535
305.9308689884526	20.715677715036442
305.8304672776142	20.983315641910878
305.76336373881963	21.217688911187526
305.66286476742135	21.452060795700262
305.5623651865395	21.71969630292872
305.4618643878336	21.95406876324686
305.3612609533083	22.188444192605722
305.22736184907143	22.456080844697254
305.1268629748455	22.723713967091637
305.0263629029069	22.958088057013804
304.9258625684636	23.225722149364586
304.8253620679111	23.460095693525528
304.7247575746334	23.694472503891397
304.59085968086794	23.96210810679219
304.49035965319985	24.22974145253704
304.3898610332462	24.46411383802639
304.28925771895877	24.698491370689776
304.1553591216281	24.966128151664385
304.0548579961423	25.233761394089647
303.954357288104	25.468135937112446
303.85375185694545	25.702513563772328
303.71985414716113	25.970148184664723
303.61935271841577	26.237781653797445
303.51884936124986	26.472158581654313
303.4182415720887	26.706535951686416
303.2842400071338	26.940911909586884
303.15013235537293	27.175291022127706
302.9827357812126	27.442924262013094
302.8487360575038	27.71055398186988
302.7147357295138	27.944930686376285
302.5806273569857	28.179311806577026
302.4132329868419	28.446944324164907
302.2792365886483	28.714571424693585
302.14523873413094	28.94894823251957
302.0111302899942	29.183331983803257
301.8437376760358	29.450964407394636
301.70973840813275	29.718593488104176
301.57573876416046	29.95297006922271
301.44163058193016	30.187351766056075
301.2742372818477	30.454984446275233
301.140239292701	30.72261139970619
301.0063470573903	30.990242337416614
300.90573693138316	31.224626152379653
300.77173674008617	31.459006482774125
300.6377379853337	31.72663221871139
300.50384693659925	31.994261148761908
300.4032346065755	32.228646141213645
300.2692325082482	32.463029090936224
300.13523190047846	32.73065410371892
300.0013415373904	32.9982804026865
299.9007274511813	33.23266608123893
299.7667277076606	33.46704705078064
299.63261532180115	33.701433174485906
299.4652271159387	33.9690615279038
299.3312293554442	34.23668386073674
299.1972296826405	34.47106695755704
299.06311521778366	34.705455270461755
298.89572516646984	34.973081505749974
298.7616095749061	35.20746849658205
298.5941092188141	35.44185281089605
298.4266084851051	35.709475864873575
298.259219014836	35.97710092267309
298.1251027083524	36.21148845940153
297.9576021599555	36.445873496870085
297.79010203771503	36.71349525503006
297.62271380774297	36.98111962672888
297.4885971286158	37.215508431549566
297.32120954458077	37.48313235809555
297.18709021275487	37.717521886961116
297.01959073503116	37.95190960437943
296.8520904894011	38.21952894617493
296.68470452054726	38.48715068352147
296.55058703417257	38.721541809107855
296.38320346319443	38.989164868527034
296.24908321099736	39.22355852514499
296.0815859576861	39.45794552141872
295.9140890350927	39.72556235452161
295.74670543620095	39.993184868044416
295.61258465243037	40.227578439464274
295.44508586991924	40.46196673155555
295.2774657246819	40.69636230888763
295.0765846606449	40.96398355431822
294.9090896640775	41.231596578973246
294.7417096539526	41.49921710035894
294.6075851168763	41.73361437491177
294.4400886624354	41.96800508336753
294.2724662560799	42.202405527328885
294.07158893465197	42.47002445199375
293.9040910079161	42.73763639484315
293.7367119202286	43.00525278847646
293.6025858806064	43.23965105276815
293.4350848899319	43.47404426991652
293.26746011361416	43.70844266423718
293.0665818604373	43.97605914306858
292.89895521537915	44.21045932816931
292.69808343055763	44.47807380108848
292.5305866575656	44.745681250230156
292.3630858503594	44.98007827582639
292.1954574852749	45.21448078145025
291.99458356184755	45.48209355714869
291.8269521699361	45.71649817870784
291.626079498773	45.98410778499774
291.45844760747053	46.21851381836307
291.2574512878983	46.45291192576493
291.05645554021464	46.72051637625054
290.85558220692945	46.9881281622101
290.68795284004784	47.22253340191625
290.4870838923811	47.49014505784684
290.3194529328278	47.724554852645554
290.1185856007306	47.99216471779609
289.9509481728219	48.22657640585469
289.749949719088	48.46097900696426
289.5489568163185	48.72857654436743
289.3480897639108	48.99618408899482
289.1804544746078	49.23059586019268
288.9795928769109	49.49820128888478
288.81195633534367	49.73261878182158
288.61109571220493	50.00022279870749
288.44345594155146	50.23464153669926
288.24246092813183	50.469047136464916
288.0414682068059	50.736641978287764
287.8406031582159	51.00424678883288
287.67296289315226	51.23866075162179
287.47210388340335	51.50626100707432
287.3044620027702	51.74068132980078
287.1036034255124	52.00827969199344
286.93596129081453	52.242700683207744
286.7349638826331	52.47711319605584
286.53396908070744	52.74470384180123
286.33310749922225	53.01230212085465
286.16545988418886	53.24671976244323
285.9646027739113	53.51431231975768
285.79695418431976	53.748734658701466
285.59610353184206	54.01632597096094
285.42845495517224	54.25075523839126
285.2274631949837	54.485170446819666
285.0263181933225	54.719603057176045
284.79197258755215	54.98719914463838
284.590953058899	55.254806457768275
284.3900741832308	55.52239618529306
284.22242354775824	55.756796365748556
284.02157811772275	56.02438542478551
283.8539250158123	56.25882015702246
283.6529339523351	56.49323956152832
283.451785483569	56.72767720199123
283.2174434949734	56.9952696106539
283.0162905549997	57.229709489615786
282.7819508713307	57.49729720092327
282.5807914735571	57.731740134888575
282.34645788941197	57.99932091770951
282.1454368519871	58.26691850414729
281.94456475341946	58.53449594404216
281.7769003089386	58.768903539991044
281.5759303882377	59.00330627711242
281.37479921365457	59.23774900992443
281.1404737771	59.505358879720205
280.9393091568843	59.73981622395167
280.7049837748059	60.00739154196597
280.50381659211405	60.241849736369176
280.2694906252502	60.50942214615753
280.06832172607375	60.74388078667163
279.8340095364565	61.011450957960996
279.6330349466766	61.27899323371935
279.43221005500243	61.546560350005294
279.2645335888962	61.78101718335823
279.06356762350754	62.01542964717171
278.86242967182375	62.24988704276859
278.62811273039455	62.51748949707097
278.42694108899485	62.751956853336175
278.1926324751363	63.01952417077542
277.9914470239187	63.254000939571874
277.75715160689504	63.52155364559165
277.55596610120125	63.75604574643436
277.3216741034829	64.02359760228242
277.1204891825746	64.25809565052377
276.8862030510738	64.52564706026092
276.6851885642404	64.79320172661801
276.3164827371868	65.19527629982414
275.9145397553657	65.63035167670857
275.51252970511445	66.06551693026933
275.1106465182264	66.50059230715377
274.70863646797517	66.93584920853485
274.3067988002639	67.37092458541926
273.90513719357295	67.8389232043891
273.56993156957566	68.27364121536009
273.2680663082501	68.67504384354855
272.99984916245967	69.0428862114442
272.7650446655569	69.37733883421957
272.563825775503	69.67827727849348
272.3960537341677	69.94578928050339
272.42933484054294	69.97902846461436
272.4959239233099	69.94574515504118
272.7304297859564	69.74445599097292
273.03147487784776	69.47671729750557
273.3329824155362	69.20849846058842
273.70097946168886	68.87382509375423
274.0694886744192	68.53858770872066
274.5044416068926	68.13697966851964
274.9396040511046	67.70206321583672
275.3749255786012	67.23387786818233
275.7772933524896	66.79861933045912
276.2126208960788	66.33037495251321
276.61492958058625	65.89512186944982
277.0502625842954	65.42684674175884
277.4525404882772	64.9915984306635
277.7203740811265	64.72408788976861
277.95510832472644	64.48964793730664
278.2229462604515	64.22212427251092
278.4576673670136	63.98768811849335
278.72550910498535	63.7201542152305
278.96021996283156	63.48572180537134
279.2280654487095	63.218179566793786
279.46276796289743	62.98375053544894
279.7306168306715	62.716201012896825
279.96531205359355	62.4817749836891
280.23316392651003	62.214219451060565
280.46785313333953	61.97979638074586
280.7357079681109	61.7122353934575
280.97039171482055	61.47781495400255
281.23824918308514	61.21024919474613
281.47292815304996	60.975831249437206
281.74078811795715	60.70826115164792
281.97546274504623	60.47384558996167
282.2433250959621	60.20627169372798
282.4779959208045	59.9718584622099
282.7458606042211	59.7042808218178
282.98052768115724	59.469869691157925
283.248394467535	59.20228867225152
283.4830581625749	58.96787959851594
283.7176979142658	58.733629159000536
283.9523586041634	58.532691383744734
284.22023141528655	58.2985717404916
284.45488914332935	58.09763607141642
284.7227640627414	57.86351379730351
284.9574191572909	57.6625797340574
285.22529568413944	57.42845496579849
285.4599482820463	57.227522372717246
285.72782628053136	56.99339522083565
285.96247649242946	56.792464141397
286.2303560060724	56.55833465934723
286.46500388546974	56.35740501598884
286.73288483663043	56.12327343308087
286.96753061306674	55.92234514968497
287.23541292555115	55.6882115098527
287.5032857366743	55.453950992775745
287.77116939835497	55.18634605446371
288.00580915004593	54.95195304752535
288.27369407828706	54.6843460030327
288.508331721689	54.44995418782847
288.77621784285725	54.18234553750674
289.01085387882273	53.947955020964756
289.27874129995314	53.68034490047816
289.5133758642821	53.445955570352304
289.78126447301634	53.17834393622313
290.0158975221876	52.94395570078469
290.25051822370375	52.70969524322789
290.4851498353572	52.50877649909662
290.75304169665503	52.274629405608096
290.98767194698473	52.07371155883452
291.2555647065385	51.83956311749895
291.4901936076719	51.63864635679043
291.75808745437797	51.40449665016094
291.99271508895083	51.203580817699795
292.26060986483344	50.96942991933619
292.4952363064794	50.76851503274839
292.7631320291821	50.53436283572254
292.9977571708658	50.33344886563746
293.2656538109886	50.09929548219548
293.5002777650686	49.89838239993512
293.7681752939049	49.66422792180571
294.0360671552027	49.42996311546938
294.2706799360004	49.1956996714833
294.5053006375166	48.994788840149845
294.77320041953305	48.76063131003899
295.00782022279327	48.559721322644506
295.2757208495934	48.3255627064686
295.5103395657015	48.12465363182601
295.77824110616723	47.890494087402715
296.01285889309867	47.68958580926827
296.28076123086987	47.455425318971656
296.5153780709811	47.25451779434981
296.7832811630191	47.02035638755048
297.01789708571033	46.81944964607353
297.2858009616772	46.585287351449466
297.52041599565496	46.38438129755955
297.7550226999718	46.183584710213644
298.0229224819882	45.98278676051749
298.2908283404855	45.74862221496652
298.5254411212831	45.54771801358152
298.7933475398846	45.313552624091585
299.02795947589857	45.1126491227656
299.29586659525967	44.87848282052378
299.5304776176081	44.67757997681296
299.79838539524275	44.443412878062986
300.03299562028565	44.24251067262844
300.30090403683545	44.00834282036586
300.5355135076115	43.807441254295334
300.7701161370108	43.606643285585285
301.00472482385806	43.439209932182216
301.2726347572727	43.238507945871135
301.54054061577006	43.037708691367754
301.8084512446348	42.80353807541243
302.04305794895157	42.60263866113224
302.31096915944977	42.36846748563282
302.54557530366236	42.16756864876677
302.81348709215257	41.93339677320832
303.0480925356054	41.73249854565656
303.31600493402004	41.49832601248296
303.5506097191994	41.297428340428084
303.7852085472039	41.09662963326902
304.0198126934681	40.92920007745933
304.2877264282777	40.728493603328836
304.55563636169245	40.52769395559835
304.82355067185404	40.293519268800424
305.05815330125336	40.09262353667721
305.3260681975943	39.85844815512475
305.5606701315436	39.657552924252094
305.8285855296369	39.42337696164786
306.0631868819528	39.22248225288255
306.2977826486125	39.02168323543845
306.53238342293633	38.854256737912216
306.8003002190907	38.65354692526297
307.0349003834902	38.486120777917904
307.30281753017624	38.285410409771764
307.57073126498585	38.084610269754904
307.83864888376297	37.85043178536361
308.07324771176746	37.64953926594114
308.3411658240251	37.41536020677317
308.5757640766777	37.21446818870456
308.81035738013935	37.013668527252435
309.0449550466125	36.84624449046102
309.31287430596484	36.64553168113267
309.54747147068565	36.47810812652575
309.81539121270515	36.27739479509005
310.08330800885955	36.076594119562515
310.3512281529348	35.84241257688775
310.5858239195944	35.64152257467872
310.8537445515853	35.40734068182279
311.0883399677133	35.20645111084868
311.3229308832273	35.00565111524253
311.5575258272642	34.83822946401084
311.8254474745643	34.63751394323229
312.06004192512074	34.47009272559533
312.3279640064495	34.26937670346293
312.59588326580183	34.06857593279564
312.8638057778401	33.83439192938605
313.09839908130186	33.633504207812486
313.366321996211	33.39931972221841
313.60091481700556	33.198432452658224
313.8355034997669	32.99763216479925
314.07009591850573	32.83021274408751
314.33801979855843	32.629494706095535
314.5726117293817	32.46207567421317
314.8405359986531	32.26135720498626
315.1084576459531	32.06055621552053
315.37638232692154	31.82636982655123
315.61097324243553	31.625484286869476
315.8455601769226	31.424683810220294
316.08015065840783	31.25726613603464
316.34807628673497	31.056546219875266
316.5826663375108	30.889128879304664
316.85059229978685	30.68840856067722
317.0851819476918	30.52099160580293
317.3531082960502	30.320270835162113
317.6210321761029	30.119469655355104
317.88895889929233	29.88528103586583
318.1235475820537	29.684397523237926
318.35813258695845	29.48359678848667
318.5927208805012	29.316181041953556
318.8606484384106	29.115458959032903
319.0952363202561	28.948043570246675
319.36316423627034	28.74732106972742
319.63108986459736	28.546519714280734
319.89901816024565	28.31232934826538
320.1336050947325	28.111447347155558
320.368188577736	27.910646441471986
320.6027751782741	27.74323221531831
320.87070425808463	27.542508466675017
321.1052904725402	27.37509456147669
321.3732198736275	27.174370438377355
321.60780571325216	27.00695689765959
321.8757354791848	26.80623237008649
322.143663037094	26.605430903086898
322.4115931506597	26.371238609419002
322.64617815556454	26.17035841469603
322.88075987369666	25.96955732033462
323.1153445204966	25.802144857287477
323.3832753651786	25.601419163301717
323.6178596323444	25.43400701784653
323.88579079493616	25.233280978755346
324.15371987474674	25.032479385183557
324.4216513835149	24.798285571136223
324.65623486651845	24.597406775650292
324.89081523911415	24.396605541891883
325.125398400841	24.22919442303566
325.39333059105945	24.02846726023583
325.6279133879409	23.86105647021184
325.89584590732073	23.660328960126456
326.1304283565689	23.492918503433987
326.39836120961394	23.292190657955953
326.6662920542959	23.091388968150163
326.93422523160524	22.857193390996297
327.1688069497374	22.656316226510494
327.40338557604514	22.455514977550553
327.6379669762674	22.288105603235927
327.90590091277375	22.087376699343302
328.14048196681955	21.919967490776326
328.40841606923937	21.719238246061256
328.67634825945777	21.518436452983877
328.9442826789286	21.2842395316391
329.1788630515242	21.083363624802267
329.4467977929967	20.849166374625252
329.68137783643107	20.648290751615082
329.9493128620142	20.414093168106554
330.1838925717833	20.21321786950101
330.418469557739	20.012416246550117
330.65304894324373	19.8450085109473
330.9209845201022	19.64427763523209
331.1889184566084	19.443475600602717
331.45685438057336	19.209276934716343
331.69143300688114	19.008402529064096
331.95936925104087	18.774203697430067
332.19394771143504	18.57332959038917
332.4618842545051	18.339130442021265
332.69646239784834	18.13825659742895
332.96439920362974	17.904057127381353
333.1989770249713	17.703183580796864
333.46691412905875	17.46898382692261
333.70149166628954	17.2681105669225
333.9694290572482	17.033910488643627
334.2373646341067	16.79964121289324
334.50530229408184	16.53197357161164
334.7398792800374	16.297633520626725
335.00781721724087	16.029965532585795
335.2423938560902	15.795625761599462
335.51033207357256	15.527957453683868
335.7449083922268	15.293617917625285
336.0128468448721	15.025949311098344
336.2474228646162	14.791610060483935
336.51536160299145	14.523941191508413
336.7499373600242	14.289602195403221
337.0178763531634	14.021933028419873
337.25245181189	13.787594309531864
337.52039108252393	13.519924855964131
337.75496625437927	13.285586378814157
338.02290576699323	13.017916656499022
338.25748066983215	12.7835784208544
338.5254204241932	12.515908421588055
338.7599281039972	12.248236606981425
338.99436706170826	11.9805663277165
339.19544056951895	11.746228378426338
339.42987977300015	11.478557864233665
339.6309530456481	11.244220125758856
339.8653924601556	10.97654932612201
340.0664654470735	10.742211793180386
340.30090506731983	10.474540739034323
340.50191155707364	10.206868221724688
340.70285042048846	9.939196890361442
340.87042203762684	9.704859659725226
341.07136112296035	9.43718808662394
341.2389324981187	9.202851072769002
341.4398718004505	8.935179258162371
341.6073772110679	8.667506221766052
341.77488264686224	8.433167986121427
341.94245373940237	8.198831233521615
342.1433933032508	7.931159132560521
342.3108986887437	7.6634858349090775
342.4783374109837	7.395813523132627
342.6123417438419	7.128140229564575
342.74627960743766	6.86046771225494
342.8468483624006	6.626131135402868
342.9808526695309	6.391793602461246
343.11485689597197	6.124120129062061
343.24879500322953	5.856447309447022
343.34929821275824	5.588773793563038
343.44973548044	5.321100757166722
343.51680287827566	5.086764455930461
343.6173061041704	4.8524274420755225
343.7178093048884	4.584753693060525
343.81824676463873	4.317080395409081
343.88524884814524	4.049406689701444
343.9522509430239	3.8150699371016317
344.01925304199005	3.547396220033214
344.0862551663736	3.313059463350011
344.15325731188057	3.0453857208896054
344.2201939622476	2.7777122474904212
344.25376008512217	2.5433761427086417
344.3207622327069	2.3090395658565708
344.38776433776434	2.041365620387093
344.4213304181114	1.807093834017681
344.45483148133707	1.572887431390878

==> anc/GPComparison_gd0.3_2SC.dat <==
300.	-0.4493888555084924
300.4040404040404	-0.4576057939083278
300.80808080808083	-0.4659406395213228
301.2121212121212	-0.4743946479396355
301.6161616161616	-0.4829687532272031
302.020202020202	-0.4916641955822476
302.42424242424244	-0.5004815742087887
302.82828282828285	-0.5094227132289297
303.2323232323232	-0.5184883309472532
303.6363636363636	-0.5276799553470546
304.04040404040404	-0.5369985770997676
304.44444444444446	-0.546445350071284
304.8484848484849	-0.5560216288391651
305.25252525252523	-0.565728438367552
305.65656565656565	-0.5755669746858316
306.06060606060606	-0.585538227383664
306.4646464646465	-0.5956435638616864
306.8686868686869	-0.6058842063560999
307.27272727272725	-0.6162616354721262
307.67676767676767	-0.6267766828486898
308.0808080808081	-0.6374303033275519
308.4848484848485	-0.6482241986044412
308.8888888888889	-0.6591592235705157
309.2929292929293	-0.6702369290283172
309.6969696969697	-0.6814583517630868
310.1010101010101	-0.6928244821499674
310.5050505050505	-0.7043367892874131
310.90909090909093	-0.7159966354100544
311.3131313131313	-0.7278046957298612
311.7171717171717	-0.7397627209020097
312.1212121212121	-0.7518716226798117
312.52525252525254	-0.7641328224956834
312.92929292929296	-0.7765473937500211
313.3333333333333	-0.7891168062906795
313.73737373737373	-0.8018422351728505
314.14141414141415	-0.8147245200609832
314.54545454545456	-0.8277652437528593
314.949494949495	-0.8409653570233544
315.35353535353534	-0.8543266408332639
315.75757575757575	-0.8678498679789981
316.16161616161617	-0.8815362223586753
316.5656565656566	-0.8953873497551113
316.969696969697	-0.909404218780302
317.37373737373736	-0.9235880399992291
317.77777777777777	-0.937939882540012
318.1818181818182	-0.952461523576198
318.5858585858586	-0.9671537390280871
318.98989898989896	-0.9820182192248061
319.3939393939394	-0.9970558386786232
319.7979797979798	-1.0122677028476246
320.2020202020202	-1.0276554198135335
320.6060606060606	-1.0432201632042115
321.01010101010104	-1.0589630548736573
321.4141414141414	-1.0748854856447443
321.8181818181818	-1.0909885200326153
322.22222222222223	-1.1072733421442493
322.62626262626264	-1.1237416157931779
323.030303030303	-1.1403941693036157
323.4343434343434	-1.1572325191458455
323.83838383838383	-1.174257607240714
324.24242424242425	-1.1914708289199882
324.64646464646466	-1.2088738246228414
325.050505050505	-1.2264674331692593
325.45454545454544	-1.2442528747491632
325.85858585858585	-1.2622315467059053
326.26262626262627	-1.280404285389919
326.6666666666667	-1.298772804100845
327.07070707070704	-1.3173384127658505
327.47474747474746	-1.3361018743281161
327.8787878787879	-1.3550647420951245
328.2828282828283	-1.374228131492683
328.6868686868687	-1.393593505455426
329.09090909090907	-1.413161793969997
329.4949494949495	-1.4329344987400183
329.8989898989899	-1.4529125139731147
330.3030303030303	-1.4730973061004293
330.7070707070707	-1.4934903372315622
331.1111111111111	-1.5140926197775018
331.5151515151515	-1.5349051919105738
331.9191919191919	-1.555929338441231
332.32323232323233	-1.5771663027769334
332.72727272727275	-1.5986173313345398
333.1313131313131	-1.6202841936853452
333.5353535353535	-1.6421670173266678
333.93939393939394	-1.6642677920702953
334.34343434343435	-1.6865873403951182
334.74747474747477	-1.709127404843358
335.1515151515151	-1.7318886826295232
335.55555555555554	-1.7548723283619672
335.95959595959596	-1.7780797902773593
336.3636363636364	-1.801512256578014
336.7676767676768	-1.8251711796597736
337.17171717171715	-1.849057407275062
337.57575757575756	-1.8731719436913818
337.979797979798	-1.8975162686118985
338.3838383838384	-1.9220917127485415
338.7878787878788	-1.9468991706676764
339.19191919191917	-1.9719397409148631
339.5959595959596	-1.9972150107648579
340.	-2.022725608436665

==> anc/GPComparison_gd0.3_CDW_C.dat <==
300.	-4.381855668675327
300.4040404040404	-4.31581696073366
300.80808080808083	-4.249366034202174
301.2121212121212	-4.182505506705736
301.6161616161616	-4.1152375444504505
302.020202020202	-4.047564146761329
302.42424242424244	-3.9794872604727303
302.82828282828285	-3.911009556675088
303.2323232323232	-3.8421325180164336
303.6363636363636	-3.772858878874769
304.04040404040404	-3.7031901493379813
304.44444444444446	-3.6331283345389376
304.8484848484849	-3.5626756151964365
305.25252525252523	-3.491833673415629
305.65656565656565	-3.4206044102168267
306.06060606060606	-3.3489893819738104
306.4646464646465	-3.276990673781177
306.8686868686869	-3.2046096658279453
307.27272727272725	-3.131848914662144
307.67676767676767	-3.058709304094853
308.0808080808081	-2.9851923695270455
308.4848484848485	-2.911300204734568
308.8888888888889	-2.837033755309637
309.2929292929293	-2.7623954321827346
309.6969696969697	-2.687386057357438
310.1010101010101	-2.612007560007928
310.5050505050505	-2.5366394048362273
310.90909090909093	-2.4642829585405646
311.3131313131313	-2.395433077612835
311.7171717171717	-2.329919341084036
312.1212121212121	-2.26758723676293
312.52525252525254	-2.2082960055569423
312.92929292929296	-2.1519166137455583
313.3333333333333	-2.0983301486560135
313.73737373737373	-2.047426502922028
314.14141414141415	-1.9991040970022966
314.54545454545456	-1.9532682094688947
314.949494949495	-1.909830902058901
315.35353535353534	-1.8687096691012706
315.75757575757575	-1.830319931673402
316.16161616161617	-1.7931114599724352
316.5656565656566	-1.7584934606795777
316.969696969697	-1.7259149223285142
317.37373737373736	-1.6952985795203046
317.77777777777777	-1.666602778713222
318.1818181818182	-1.639767959442373
318.5858585858586	-1.6147429327172114
318.98989898989896	-1.5914784322695885
319.3939393939394	-1.5699273823575888
319.7979797979798	-1.5500453204767006
320.2020202020202	-1.5317899765394938
320.6060606060606	-1.5151222868665937
321.01010101010104	-1.4999986137270716
321.4141414141414	-1.4863873598405797
321.8181818181818	-1.47425078120475
322.22222222222223	-1.4746857427264115
322.62626262626264	-1.4542679858675633
323.030303030303	-1.4463577125707616
323.4343434343434	-1.4397946047225996
323.83838383838383	-1.4345494916578883
324.24242424242425	-1.4305945802449427
324.64646464646466	-1.4279034606469454
325.050505050505	-1.4264503489458402
325.45454545454544	-1.4262339643973665
325.85858585858585	-1.4271586138737968
326.26262626262627	-1.4292730448901836
326.6666666666667	-1.4325309413386333
327.07070707070704	-1.4369108849832113
327.47474747474746	-1.4424025112667882
327.8787878787879	-1.4489540829672187
328.2828282828283	-1.4565775833544348
328.6868686868687	-1.4677681378749696
329.09090909090907	-1.4749343069941911
329.4949494949495	-1.4856315111423657
329.8989898989899	-1.4973178004300258
330.3030303030303	-1.5099699322923543
330.7070707070707	-1.523593619660174
331.1111111111111	-1.5381509692054263
331.5151515151515	-1.553634030474621
331.9191919191919	-1.5700283321602726
332.32323232323233	-1.587319058739961
332.72727272727275	-1.6054931180328746
333.1313131313131	-1.6245365234535125
333.5353535353535	-1.6444362813006208
333.93939393939394	-1.6656793113817985
334.34343434343435	-1.6869223414629764
334.74747474747477	-1.709127519827075
335.1515151515151	-1.7318886836023561
335.55555555555554	-1.7550601415075584
335.95959595959596	-1.7780820574526957
336.3636363636364	-1.8015122104357573
336.7676767676768	-1.8251680625483435
337.17171717171715	-1.8490572709806141
337.57575757575756	-1.8731676391672836
337.979797979798	-1.8975298169132682
338.3838383838384	-1.922091318662389
338.7878787878788	-1.9468987816191607
339.19191919191917	-1.9719395371133042
339.5959595959596	-1.9972143610845483
340.	-2.022725256698582

==> anc/GPComparison_gd0.3_CDW_InhCh.dat <==
300.	-4.3975166474613525
300.4040404040404	-4.320524257304253
300.80808080808083	-4.243069264463911
301.2121212121212	-4.165155181474339
301.6161616161616	-4.086785556734612
302.020202020202	-4.007963653070851
302.42424242424244	-3.9286922044204364
302.82828282828285	-3.848974731530258
303.2323232323232	-3.768813661845366
303.6363636363636	-3.6882125123496867
304.04040404040404	-3.60717359838697
304.44444444444446	-3.5256995146525085
304.8484848484849	-3.4437929347437555
305.25252525252523	-3.36145614064573
305.65656565656565	-3.2786914280553967
306.06060606060606	-3.1955011829197524
306.4646464646465	-3.1118875384587854
306.8686868686869	-3.027852885541249
307.27272727272725	-2.943399445723416
307.67676767676767	-2.8585290908600403
308.0808080808081	-2.7732434217678237
308.4848484848485	-2.687544878870324
308.8888888888889	-2.601435098409377
309.2929292929293	-2.514915927138983
309.6969696969697	-2.427989524438068
310.1010101010101	-2.3406574125271753
310.5050505050505	-2.252921277817732
310.90909090909093	-2.166234189102112
311.3131313131313	-2.0828202512576666
311.7171717171717	-2.002533389956762
312.1212121212121	-1.9252120340297607
312.52525252525254	-1.8507089075539551
312.92929292929296	-1.7788894489674523
313.3333333333333	-1.7096305632430253
313.73737373737373	-1.6428167792216508
314.14141414141415	-1.5783426271009926
314.54545454545456	-1.5161099002958256
314.949494949495	-1.456027759223072
315.35353535353534	-1.398008655099925
315.75757575757575	-1.3419739005850195
316.16161616161617	-1.287847528479158
316.5656565656566	-1.2355588304278908
316.969696969697	-1.1850411085687074
317.37373737373736	-1.1362308299789348
317.77777777777777	-1.0890681215194875
318.1818181818182	-1.0434964839087235
318.5858585858586	-0.9994620960213085
318.98989898989896	-0.9569140569980206
319.3939393939394	-0.9158033791818732
319.7979797979798	-0.8760833427372272
320.2020202020202	-0.8377102948348147
320.6060606060606	-0.80064120606127
321.01010101010104	-0.7648360628054185
321.4141414141414	-0.7302561704440602
321.8181818181818	-0.6968641479331017
322.22222222222223	-0.6646243526607643
322.62626262626264	-0.6335029842471918
323.030303030303	-0.6034667911436475
323.4343434343434	-0.5744842639175685
323.83838383838383	-0.5465249903122138
324.24242424242425	-0.5195597818578868
324.64646464646466	-0.4935603087105611
325.050505050505	-0.4685000436030484
325.45454545454544	-0.44435202074671887
325.85858585858585	-0.4210908637856947
326.26262626262627	-0.3986922887166955
326.6666666666667	-0.3771328862152423
327.07070707070704	-0.3563896763460195
327.47474747474746	-0.33644036239108277
327.8787878787879	-0.31726444670795995
328.2828282828283	-0.29883864608518107
328.6868686868687	-0.2811456811392665
329.09090909090907	-0.26416492133057856
329.4949494949495	-0.24787827338154655
329.8989898989899	-0.23226520478245027
330.3030303030303	-0.21731008116934736
330.7070707070707	-0.2029955459059707
331.1111111111111	-0.18930415145446133
331.5151515151515	-0.17621953640745147
331.9191919191919	-0.16372645238946215
332.32323232323233	-0.15180926888069823
332.72727272727275	-0.1404525179299343
333.1313131313131	-0.1296424998013801
333.5353535353535	-0.11936434861775647
333.93939393939394	-0.10960469518511706
334.34343434343435	-0.10035001385411135
334.74747474747477	-0.09158747686435764
335.1515151515151	-0.08330379058091308
335.55555555555554	-0.07548695942702355
335.95959595959596	-0.06812474078882191
336.3636363636364	-0.06120556326830173
336.7676767676768	-0.05471802010936777
337.17171717171715	-0.048655784771339805
337.57575757575756	-0.042992375806627514
337.979797979798	-0.037732630589482063
338.3838383838384	-0.032861225218727697
338.7878787878788	-0.028367974376497518
339.19191919191917	-0.024242849830380386
339.5959595959596	-0.02047619602346673
340.	-0.017061856253525187

==> anc/GPComparison_gd0.3_Ch.dat <==
300.	-20.195875618712193
300.4040404040404	-19.52154858703703
300.80808080808083	-18.844630643917448
301.2121212121212	-18.165177829842367
301.6161616161616	-17.483229199326267
302.020202020202	-16.798816461283117
302.42424242424244	-16.111965664274834
302.82828282828285	-15.422701119316429
303.2323232323232	-14.731043606026201
303.6363636363636	-14.037013404583076
304.04040404040404	-13.34062755129345
304.44444444444446	-12.641902741660632
304.8484848484849	-11.940854736378764
305.25252525252523	-11.237498030104708
305.65656565656565	-10.531846341631235
306.06060606060606	-9.823912853892253
306.4646464646465	-9.11370952413823
306.8686868686869	-8.401248881812624
307.27272727272725	-7.686542297336008
307.67676767676767	-6.969600526440106
308.0808080808081	-6.250433327203986
308.4848484848485	-5.52905138342108
308.8888888888889	-4.805464153635058
309.2929292929293	-4.0796810306810425
309.6969696969697	-3.351711289739656
310.1010101010101	-2.6215633600334964
310.5050505050505	-1.8892456744669384
310.90909090909093	-1.1547666916203458
311.3131313131313	-0.4181342072639982
311.7171717171717	0.3206438987803095
312.1212121212121	1.061560566313624

==> anc/GPComparison_gd0.3_R.dat <==
300.	0.
300.4040404040404	0.
300.80808080808083	0.
301.2121212121212	0.
301.6161616161616	0.
302.020202020202	0.
302.42424242424244	0.
302.82828282828285	0.
303.2323232323232	0.
303.6363636363636	0.
304.04040404040404	0.
304.44444444444446	0.
304.8484848484849	0.
305.25252525252523	0.
305.65656565656565	0.
306.06060606060606	0.
306.4646464646465	0.
306.8686868686869	0.
307.27272727272725	0.
307.67676767676767	0.
308.0808080808081	0.
308.4848484848485	0.
308.8888888888889	0.
309.2929292929293	0.
309.6969696969697	0.
310.1010101010101	0.
310.5050505050505	0.
310.90909090909093	0.
311.3131313131313	0.
311.7171717171717	0.
312.1212121212121	0.
312.52525252525254	0.
312.92929292929296	0.
313.3333333333333	0.
313.73737373737373	0.
314.14141414141415	0.
314.54545454545456	0.
314.949494949495	0.
315.35353535353534	0.
315.75757575757575	0.
316.16161616161617	0.
316.5656565656566	0.
316.969696969697	0.
317.37373737373736	0.
317.77777777777777	0.
318.1818181818182	0.
318.5858585858586	0.
318.98989898989896	0.
319.3939393939394	0.
319.7979797979798	0.
320.2020202020202	0.
320.6060606060606	0.
321.01010101010104	0.
321.4141414141414	0.
321.8181818181818	0.
322.22222222222223	0.
322.62626262626264	0.
323.030303030303	0.
323.4343434343434	0.
323.83838383838383	0.
324.24242424242425	0.
324.64646464646466	0.
325.050505050505	0.
325.45454545454544	0.
325.85858585858585	0.
326.26262626262627	0.
326.6666666666667	0.
327.07070707070704	0.
327.47474747474746	0.
327.8787878787879	0.
328.2828282828283	0.
328.6868686868687	0.
329.09090909090907	0.
329.4949494949495	0.
329.8989898989899	0.
330.3030303030303	0.
330.7070707070707	0.
331.1111111111111	0.
331.5151515151515	0.
331.9191919191919	0.
332.32323232323233	0.
332.72727272727275	0.
333.1313131313131	0.
333.5353535353535	0.
333.93939393939394	0.
334.34343434343435	0.
334.74747474747477	0.
335.1515151515151	0.
335.55555555555554	0.
335.95959595959596	0.
336.3636363636364	0.
336.7676767676768	0.
337.17171717171715	0.
337.57575757575756	0.
337.979797979798	0.
338.3838383838384	0.
338.7878787878788	0.
339.19191919191917	0.
339.5959595959596	0.
340.	0.

==> anc/GPComparison_gd0.3_RKC_C.dat <==
300.	-20.19587555745564
300.4040404040404	-19.521553657084883
300.80808080808083	-18.84466135819718
301.2121212121212	-18.16527902863824
301.6161616161616	-17.483469819441765
302.020202020202	-16.799292418174378
302.42424242424244	-16.112802733375673
302.82828282828285	-15.424056343785185
303.2323232323232	-14.733107913618426
303.6363636363636	-14.04001347560871
304.04040404040404	-13.3448289529485
304.44444444444446	-12.647612238660816
304.8484848484849	-11.948422891320392
305.25252525252523	-11.23624810621046
305.65656565656565	-10.53045528464011
306.06060606060606	-9.839644008108328
306.4646464646465	-9.133202007239467
306.8686868686869	-8.425120718861395
307.27272727272725	-7.7093660712374
307.67676767676767	-7.000831903865995
308.0808080808081	-6.411790281626168
308.4848484848485	-6.08447925984218
308.8888888888889	-5.798960299355921
309.2929292929293	-5.539995836462835
309.6969696969697	-5.301269903951883
310.1010101010101	-5.0791410782159705
310.5050505050505	-4.871192552134696
310.90909090909093	-4.675682620799288
311.3131313131313	-4.491285289418001
311.7171717171717	-4.316951221512016
312.1212121212121	-4.151826589521984
312.52525252525254	-3.9952000271313572
312.92929292929296	-3.8464677391741864
313.3333333333333	-3.7051107900185065
313.73737373737373	-3.570676222236502
314.14141414141415	-3.4427645796475392
314.54545454545456	-3.3210230189720247
314.949494949495	-3.205134278425753
315.35353535353534	-3.094812319978657
315.75757575757575	-2.989798037313779
316.16161616161617	-2.8898550223359356
316.5656565656566	-2.7947672998608617
316.969696969697	-2.70433582607657
317.37373737373736	-2.6183763264665814
317.77777777777777	-2.536718655368059
318.1818181818182	-2.4592041597007452
318.5858585858586	-2.3934057826174167
318.98989898989896	-2.3217493462420955
319.3939393939394	-2.2500929098667743
319.7979797979798	-2.18776697489334
320.2020202020202	-2.1289339673165317
320.6060606060606	-2.0734851625237027
321.01010101010104	-2.021329980970293
321.4141414141414	-1.972338013164765
321.8181818181818	-1.9264516634080742
322.22222222222223	-1.8835722047513825
322.62626262626264	-1.8436177898067951
323.030303030303	-1.8078940534661803
323.4343434343434	-1.7721703171255654
323.83838383838383	-1.7405305137781213
324.24242424242425	-1.7115214027460524
324.64646464646466	-1.6850852399330485
325.050505050505	-1.6611345322228854
325.45454545454544	-1.6396339152756345
325.85858585858585	-1.6205167328101067
326.26262626262627	-1.6037279013010608
326.6666666666667	-1.589213732194894
327.07070707070704	-1.5769238233931393
327.47474747474746	-1.5668074821353906
327.8787878787879	-1.558817375511834
328.2828282828283	-1.5529077814720182
328.6868686868687	-1.5490342965912562
329.09090909090907	-1.5471540554999608
329.4949494949495	-1.5472253044442053
329.8989898989899	-1.5492085007187684
330.3030303030303	-1.5530653448940501
330.7070707070707	-1.558757065301536
331.1111111111111	-1.5662484691335299
331.5151515151515	-1.5755038807963029
331.9191919191919	-1.5864892718618628
332.32323232323233	-1.5991715086524638
332.72727272727275	-1.6135187863683398
333.1313131313131	-1.6294998943816585
333.5353535353535	-1.6470841888494014
333.93939393939394	-1.6662426348040826
334.34343434343435	-1.6869467062460841
334.74747474747477	-1.7091275141836726
335.1515151515151	-1.731888874381693
335.55555555555554	-1.7548723854086956
335.95959595959596	-1.7780800158767596
336.3636363636364	-1.8015125413592403
336.7676767676768	-1.8251714828138033
337.17171717171715	-1.8490577589257151
337.57575757575756	-1.8731722871062617
337.979797979798	-1.897516728712606
338.3838383838384	-1.92209197725432
338.7878787878788	-1.9468993971941129
339.19191919191917	-1.971940172175446
339.5959595959596	-1.9972158240920412
340.	-2.022725974536177

==> anc/GPComparison_gd0.3_RKC_InhCh.dat <==
300.	-20.195875435839728
300.4040404040404	-19.521553394823837
300.80808080808083	-18.84466161597709
301.2121212121212	-18.1652790103827
301.6161616161616	-17.48346970859363
302.020202020202	-16.79929232765165
302.42424242424244	-16.112802710129685
302.82828282828285	-15.424056340761217
303.2323232323232	-14.733107720733136
303.6363636363636	-14.040013489276248
304.04040404040404	-13.344828982744112
304.44444444444446	-12.647612333421126
304.8484848484849	-11.948422721494435
305.25252525252523	-11.247322145989392
305.65656565656565	-10.544373670326458
306.06060606060606	-9.823775649763638
306.4646464646465	-9.133201930771467
306.8686868686869	-8.425120798469244
307.27272727272725	-7.715489250417762
307.67676767676767	-7.000234146333634
308.0808080808081	-6.407625271086237
308.4848484848485	-6.073483045128391
308.8888888888889	-5.781090697569436
309.2929292929293	-5.5148408215841
309.6969696969697	-5.268341794194276
310.1010101010101	-5.037930565530285
310.5050505050505	-4.821194624452657
310.90909090909093	-4.616349690916843
311.3131313131313	-4.4221091805463075
311.7171717171717	-4.23741115422524
312.1212121212121	-4.061402016651561
312.52525252525254	-3.893371559576808
312.92929292929296	-3.7327166325838714
313.3333333333333	-3.5789193202996614
313.73737373737373	-3.431527286421737
314.14141414141415	-3.2901423931031015
314.54545454545456	-3.1544109386931476
314.949494949495	-3.0240169238512915
315.35353535353534	-2.898674292077519
315.75757575757575	-2.7781240704141674
316.16161616161617	-2.6621305383695004
316.5656565656566	-2.550476907148269
316.969696969697	-2.4429646770331157
317.37373737373736	-2.3394095939405224
317.77777777777777	-2.2396412678260536
318.1818181818182	-2.1435010033918345
318.5858585858586	-2.050841331772274
318.98989898989896	-1.9615245337958886
319.3939393939394	-1.8754200974344104
319.7979797979798	-1.7924062552382436
320.2020202020202	-1.7123686769454638
320.6060606060606	-1.6351997397384688
321.01010101010104	-1.5607955189331224
321.4141414141414	-1.4890612408731407
321.8181818181818	-1.4199037428372363
322.22222222222223	-1.3532361986381969
322.62626262626264	-1.2889756320182133
323.030303030303	-1.2270432117274244
323.4343434343434	-1.1673632965558678
323.83838383838383	-1.109863855446036
324.24242424242425	-1.0544763415686054
324.64646464646466	-1.0011354098719838
325.050505050505	-0.9497776441658168
325.45454545454544	-0.900342222483197
325.85858585858585	-0.8527718315186339
326.26262626262627	-0.8070099075170589
326.6666666666667	-0.7630039951606049
327.07070707070704	-0.72070195547419
327.47474747474746	-0.6800542949478294
327.8787878787879	-0.6410134235149134
328.2828282828283	-0.6035332727014064
328.6868686868687	-0.5675693911549873
329.09090909090907	-0.5330789586886764
329.4949494949495	-0.5000204044335044
329.8989898989899	-0.46835389495639146
330.3030303030303	-0.43804060011615187
330.7070707070707	-0.4090435380868507
331.1111111111111	-0.3813260577141542
331.5151515151515	-0.3548531197328231
331.9191919191919	-0.3295907641261142
332.32323232323233	-0.3055059203914412
332.72727272727275	-0.2825674650777654
333.1313131313131	-0.2607430396206478
333.5353535353535	-0.24000365928741885
333.93939393939394	-0.2203195395948654
334.34343434343435	-0.2016627273310201
334.74747474747477	-0.18400544093827298
335.1515151515151	-0.16732119241455456
335.55555555555554	-0.15158329758555023
335.95959595959596	-0.13676696332884375
336.3636363636364	-0.12284772426471302
336.7676767676768	-0.10980084345774133
337.17171717171715	-0.09760435285763314
337.57575757575756	-0.08623418254333215
337.979797979798	-0.07566846388085136
338.3838383838384	-0.06588613581937075
338.7878787878788	-0.05688199503361968
339.19191919191917	-0.04858751761968594
339.5959595959596	-0.0410303065606632
340.	-0.03417540973826849

==> anc/RKC_diq0.3_M.dat <==
334.8570562178149	0.1
334.8580150361906	1.747658031921564
334.85810315996065	1.9829945747818793
334.85784013363826	2.2495798435626937
334.8576321017646	2.4852124488748615
334.85730858160156	2.751776277311954
334.8563732786387	2.9879956869223805
334.85548802801645	3.254684036273868
334.85516218045603	3.490212676036342
334.8548620556315	3.756994079001192
334.85476177123826	3.9923807209943107
334.8546922659859	4.259073360713954
334.85486634282006	4.494323156582709
334.8551081069838	4.7608419248692675
334.85534957131404	4.995982125272876
334.85563760165525	5.2625641875696605
334.8559141136378	5.497611638461943
334.85698036596665	5.732370927695334
334.89034420864135	5.934727993629694
334.9237165439485	6.167638101885366
334.9576535688108	6.369504432504935
334.99199534296	6.601827736462347
335.0265489562025	6.803514743104573
335.06041931718516	7.0365288169099385
335.0944270775936	7.238083536248138
335.1290443167253	7.4391752210130715
335.19613978448325	7.607533695001657
335.2627168522515	7.8073592760173245
335.32973279383805	7.975660109937549
335.3969373797448	8.175595286418362
335.4642759532072	8.343464297173034
335.5320544992285	8.511106619535878
335.6311442560839	8.678301527378721
335.69815098447026	8.877552501645368
335.76567443652675	9.045857552064646
335.8329056269334	9.245599261646083
335.90037138549616	9.413580282760735
335.96825693095013	9.581241112596308
336.0684458191752	9.71631189908362
336.16829326023344	9.88289788326301
336.2352949352753	10.080896235190739
336.26919220474434	10.280678464719738
336.3035512744518	10.448560395933601
336.33801722759154	10.615631682659114
336.4049859508485	10.750200083891524
336.471821995211	10.917004439971027
336.5382355215633	11.083846950874864
336.5731491147916	11.250571054855918
336.6409004568247	11.3852394818081
336.7088714682051	11.520004836355676
336.80851025012277	11.622102737990081
336.9077932238128	11.755327747026179
336.97479489885467	11.919592999837576
337.0086655145334	12.085728243501018
337.0100720367264	12.25223287030222
337.0427507005115	12.387504935335036
337.0756794621751	12.522571540905442
337.1085276359924	12.689362976525752
337.10852763599235	12.888270983977952
337.074520083383	13.088375949579707
337.00821689921827	13.2879662863902
336.9405604058738	13.488182745949826
336.8400578933109	13.72042206892322
336.7055752713283	13.953894345488626
336.5380710837236	14.218490993379666
336.3374082990907	14.484533795262848
336.1047669579971	14.750918610929995
335.87161654790253	14.985700168259948
335.63794354949437	15.219123669111037
335.4360666388483	15.420759745827418
335.2023829499376	15.654160385358868
334.9681740799501	15.88723448330605
334.70136583707665	16.120598658662026
334.46590425297154	16.322599937599268
334.1991040221455	16.55592325963752
333.96358922642	16.757940963028034
333.69682549324466	16.991204336054516
333.46122165931837	17.193241626449954
333.1944941111484	17.426416241342228
332.9587709634452	17.628497932202926
332.6921196119583	17.861553076037417
332.4561810018147	18.06371097393811
332.22031968661605	18.297905113071955
331.983963782793	18.533024325788706
331.71682896814593	18.798902175043946
331.45067220239724	19.03219616459591
331.1835669668647	19.265576352081332
330.9480871960361	19.467287553609772
330.6810362173273	19.70058591841875
330.4454322751451	19.902337973264917
330.17843450805634	20.135512414400534
329.94265380244974	20.337324418258483
329.67574507356204	20.57032213093653
329.40901328270434	20.770949258528123
329.1422238675935	20.970970129717568
328.9068700956556	21.139523026084078
328.64029614298505	21.339473994178423
328.404846153016	21.50824199234503
328.13868949402513	21.70810954198069
327.9031204872914	21.87730706960987
327.666764690226	22.07889696384884
327.3998211998239	22.279530006692177
327.13278840783835	22.479623894231317
326.8975199026535	22.64793356962334
326.63061128202156	22.847975828914745
326.39527366957947	23.016409427980133
326.128541812372	23.21638239964615
325.8613729203781	23.384155756803754
325.6255921484217	23.552140993161537
325.3904245397363	23.72026082548968
325.12326574886015	23.92040833120611
324.8880565702955	24.088598066629356
324.62099399745046	24.28869957381504
324.3857273844749	24.456972727696968
324.1187838283945	24.657016804285057
323.8834367470053	24.8254156980481
323.6478676745933	25.026441508427464
323.41239418149297	25.227955661089332
323.14515012386374	25.461260272475755
322.9094655450873	25.662826053385352
322.6422905947154	25.895911638707744
322.3754624359931	26.096369344338985
322.140118765173	26.29730735630262
321.90484005389976	26.49873645786298
321.637495099771	26.732235622994327
321.40212420277504	26.933696157478902
321.1348208185256	27.167103553434888
320.8992884685917	27.36861008645021
320.6320425187533	27.601855736200623
320.3962155741994	27.803419699813542
320.12905009277455	28.036371452619196
319.8623736711037	28.236686880778326
319.59533460139005	28.43677453011153
319.3600348782306	28.605077958926117
319.093206894193	28.80509453339385
318.8577981195333	28.973616988272457
318.6221137154415	29.174696307898927
318.3865017078476	29.376203306501647
318.1192678563068	29.609369690757777
317.88320205841853	29.810945902510856
317.61606039260033	30.043658882585067
317.34961371424964	30.24376840171852
317.0826335013695	30.443854823436926
316.847322889609	30.61221721388751
316.5806372713488	30.81221159944401
316.3451848288673	30.980867886839356
316.1093486877241	31.182061934644587
315.8736508560855	31.383582325512382
315.60643801643084	31.61666275628113
315.33962333704284	31.817063393255733
315.0725195488884	32.017217876085944
314.83730085958166	32.185456622880814
314.5704003043615	32.3855485710076
314.3350859765787	32.553990226952465
314.068639211653	32.75398660969738
313.8331704001227	32.922881669824164
313.59710451565934	33.12427525604201
313.3300676794626	33.32482798041775
313.06286572840907	33.52503971976192
312.8277192950904	33.69318603772301
312.56065917475775	33.893354644875345
312.3254534879485	34.06163024880588
312.05863875677295	34.261735187023646
311.8233423049939	34.43026279645591
311.587644421568	34.631467894468756
311.35220030138356	34.83292145183956
311.0849064278763	35.066255376475986
310.81784470884276	35.26682743239747
310.55064647381136	35.46706172679946
310.31552616884545	35.635206047572126
310.0484824175616	35.83539624250517
309.8133040488527	36.0037018215999
309.5778283222353	36.20480763818022
309.34257250806803	36.406203939037056
309.0752063785727	36.639726184978
308.8398316004849	36.84116561802667
308.57252472448016	37.07456887598474
308.33692152899437	37.27607197796799
308.06970541795926	37.509247130897016
307.8028038065284	37.709736918195986
307.5357353638986	37.90996787263906
307.30060773068305	38.07824198820364
307.06515688690257	38.27936889517956
306.8299638580766	38.48074264097859
306.5625716002286	38.71433235751871
306.32729165638136	38.915750202786676
306.0599574622764	39.14924829930558
305.8245365244414	39.35071941703314
305.5572797757945	39.584076613703886
305.3215798663914	39.785629744647366
305.0544420816651	40.0187083853613
304.8175035233954	40.220380504287654
304.550594156067	40.45220486715882
304.2850368978477	40.651658098607896
304.04942594646457	40.85296244492284
303.81425589467517	41.05433953068077
303.5468709650767	41.28795200408078
303.3116204205785	41.4893771734586
303.0443008865904	41.72290481483534
302.808926992422	41.92439047517963
302.54169437345513	42.15779451163649
302.30607974334015	42.359371792001994
302.038988118361	42.59253533612738
301.8026864423148	42.794253516341065
301.5358737889039	43.02671869274652
301.2696750703853	43.22690925524983
301.004101065841	43.42715679481043
300.76899296190925	43.596940472140275
300.5320376573144	43.799589842902975
300.296872031787	44.0009975204369
300.0295295207623	44.23461446492814
299.7942906523946	44.436077368412555
299.52702863407865	44.669616585445695
299.2916644258637	44.87116432095337
299.024525757218	45.10457822375418
298.7889421111074	45.30624956418174
298.5220441784083	45.53943636178761
298.2858194676237	45.74134819454664
298.01960858085573	45.97391821350105
297.75331773152925	46.174814278989814
297.51700388723395	46.3769139884919
297.28195504886696	46.57827448913232
297.0145505899847	46.812074550163516
296.779537111061	47.013480212108135
296.5121901737743	47.247171109489514
296.27705414001065	47.44862954188268
296.0097804455642	47.682385962316154
295.7747036693171	47.88392212216744
295.507555314718	48.117551333330205
295.27231039796675	48.31921280741382
295.0053814812634	48.55267726854029
294.76990594957624	48.75456584781885
294.5036180975468	48.98787556248329
294.26783280410893	49.19038092041331
294.0316110906213	49.42508795885207
293.79408100343693	49.65986979990157
293.5266172789898	49.92458720808811
293.2616498600911	50.15629361863727
292.9941507762006	50.39009676016522
292.75915581335795	50.591481239668276
292.49177928430765	50.82526310731673
292.2567588520235	51.02658206376768
291.9893230654566	51.26033936686366
291.75427413341913	51.46178553258532
291.4870064873564	51.69551827394406
291.2519280756604	51.897129189702
290.98489104453336	52.130828528525655
290.74977098193125	52.33259419074565
290.48304371255506	52.56625207359162
290.2478737497349	52.76833454702747
289.9828912741051	53.001942306655586
289.747651038825	53.20576761203689
289.5101058949096	53.44233637283748
289.2747710666369	53.677075944877366
289.00725346666553	53.943986504621854
288.7717880075468	54.178747350541244
288.5042958770167	54.445534365363
288.26860300877803	54.68031977583487
288.0011393780014	54.9468724000409
287.764906484536	55.181682372249995
287.4974723334178	55.447695711341986
287.23120163069586	55.6808048246381
286.96380913048387	55.91469964010709
286.7289219230049	56.11611713414553
286.4615793230111	56.35000684014701
286.2266880258791	56.55147445740332
285.9594156983452	56.7853607651553
285.72452195795336	56.986903623226596
285.4573442234121	57.22087553894491
285.22253655412203	57.42250769276824
284.9554894504269	57.656391694967226
284.7205946288425	57.858147393713296
284.45377493426713	58.092030187459216
284.21888018383663	58.29402027682102
283.952600514488	58.52790319025347
283.71770624085775	58.730432564729334
283.48146438076566	58.96605011119863
283.24657240279413	59.20069800929747
282.978947047459	59.46804817434318
282.7440550700143	59.702701181909546
282.4764338043324	59.97005700452554
282.24155052525583	60.20471341034141
281.97393170283357	60.472074951433946
281.73905486951475	60.70664574928349
281.47134997599073	60.974013854450895
281.2364825719666	61.208672565819754
280.9688648307368	61.47605267738353
280.7340102662168	61.71071259720544
280.46639245383324	61.97810370361489
280.23155060600595	62.212763503750274
279.9639323168221	62.48016092891231
279.7290999397237	62.714820357458926
279.4614793548812	62.98223523346251
279.2266657933402	63.216895118668056
278.95904520797075	63.484326383296
278.72424936644524	63.71898061093125
278.4566200827077	63.986429617856004
278.2218451925449	64.22107812701474
277.95420946304966	64.4885501094941
277.7194609710397	64.72319205457794
277.4518158122498	64.99069693375915
277.2171075507075	65.22532687244664
276.9494495524134	65.49285280926252
276.7148021663573	65.72747175310433
276.4471314513705	65.99507007996843
276.2124853941203	66.22968270505764
275.9448052084045	66.4972813904072
275.71015926447313	66.73187656465487
275.4424602632	66.99947527266826
275.20781407543575	67.23405405829158
274.9400973541472	67.5016526071639
274.7054508521977	67.73621365049041
274.4638468790784	67.97784477812533
274.2554747159638	68.21238284589722
274.02121148268066	68.47276008150143
273.81959665051136	68.70726525257146
273.58529318676045	68.97439039829597
273.38393618142186	69.20887451173137
273.14957184218486	69.47626411825757
272.94836724307635	69.71067584164473
272.7140015750335	69.97821513872506
272.5128030135396	70.21262650362677
272.2784372321779	70.48017187286173
272.07724183324655	70.7145832150996
271.84287629571764	70.98213170755763
271.64168236745405	71.21654320893656
271.4073171441104	71.48409318993801
271.17999002869846	71.74447211255436
270.91935046651986	72.01202124524839
270.68465459557495	72.25365405989544
270.41725770245114	72.52120430932034
270.1825625648572	72.7560892138471
269.91490784490264	73.02363888030183
269.6802117058969	73.25825932402684
269.41240457971224	73.52580786824089
269.1777067571843	73.76027862141181
268.9098935933851	74.02782553513116
268.67519393247113	74.26229021614743
268.4073776061095	74.52983531838827
268.1726758413695	74.7642968761815
267.93765558642826	74.99927082510258
267.7359472658701	75.23373089435239
267.5016297939779	75.50076196243421
267.3000792146396	75.73522287999144
267.0657633602913	76.00242045616217
266.86427121372685	76.23688025698854
266.62995462602765	76.50413228703529
266.4284832469858	76.73859267083184
266.19416766069855	77.005865533643
265.992701339002	77.24032703968024
265.7583874362368	77.50760484156883
265.5569173548367	77.74206797810076
265.32260529045743	78.00934211941905
265.12112476177333	78.24380706742947
264.88681480122017	78.51106729831994
264.6525094063129	78.77810339965009
264.385206001578	79.04549085810135
264.15032793930914	79.28046984027077
263.88286679335437	79.54768069800497
263.6477877465101	79.78249317208551
263.3802681677815	80.04965928988138
263.14511650631306	80.28441731008586
262.8775761600617	80.55151077214629
262.6420913224281	80.78624795958633
262.3745459188315	81.05300885945232
262.10752508165604	81.28675623068582
261.839983437763	81.52076809249073
267.164958158928	77.07173365196479
272.4585659907947	72.6222233019601
277.75334802295083	68.17154598564248
283.04863023038365	63.752212139051515
288.40876423373385	59.29976213459614
293.8011128999307	54.81513901901826
299.22659013365853	50.26576585202615
343.3922087571736	13.177113099824787

==> anc/RKC_diq0.3_d.dat <==
{308.81193564604604, 0.1}	{308.81281409020977, 0.6751294090184139}	{308.8136462543498, 0.9618743399876412}	{308.81870810931605, 1.1763081272937679}	{308.82373746350777, 1.458836948529541}	{308.8371981170638, 2.014654156430121}
{308.8371981170638, 2.014654156430121}	{310.3858422453453, 2.8719184296303872}	{310.5394467247041, 2.9694725798765726}	{310.6902004935483, 3.066958574829982}	{310.8411933827732, 3.167121703619971}	{311.0117287164335, 3.2639282012179813}	{311.1849009730379, 3.3419341419958437}	{311.3447812894781, 3.4226567813027375}	{311.50113549695305, 3.5174639531608545}	{311.66463263391915, 3.6087286162039756}	{311.8318358877434, 3.6926975907591464}	{312.0077152847284, 3.7766830602442543}	{312.18202528640046, 3.8535523936995233}	{312.3579046833854, 3.93038339071112}	{312.53293609901357, 4.006532031624219}	{312.7050066853549, 4.081833539161908}	{312.87702634797233, 4.160990921332725}	{313.05290574495723, 4.240192557893278}	{313.22771896426957, 4.316559176925803}	{313.4035983612546, 4.392902736758488}	{313.5788511441001, 4.46883023182139}	{313.75186586892016, 4.544131739359078}	{313.9248816280466, 4.622294021117475}	{314.1007610250315, 4.700384527902243}	{314.2759715603038, 4.776354228290827}	{314.4518509572887, 4.852337000004168}	{314.6273099051462, 4.928058536220113}	{314.8013251726981, 5.003360043757801}	{314.97527086085347, 5.080593326416224}	{315.15115025783837, 5.157776425346891}	{315.3266064658881, 5.233500698630811}	{315.5024858628731, 5.309251774161422}	{315.6780713695671, 5.384846878099673}	{315.8539507665521, 5.460434367624189}	{316.02959270410867, 5.535973097130833}	{316.20553343750805, 5.611274604668521}	{316.3814533064245, 5.686535680746688}	{316.5573327034094, 5.761743066175411}	{316.7331214586865, 5.8371351247791}	{316.9090008556715, 5.912556634059108}	{317.08473761030496, 5.988000641305835}	{317.26288117137625, 6.063302148843523}	{317.44102434359684, 6.136342144920884}	{317.61690374058173, 6.209435235371386}	{317.7928863578319, 6.284633625864078}	{317.9687657548168, 6.359793806053086}	{318.1446222782396, 6.435118164279398}	{318.3383648852023, 6.508147943554779}	{318.53400316862957, 6.563710323536497}	{318.7139985428707, 6.621167084175774}	{318.8907601035766, 6.695587310156117}	{319.06663950056156, 6.770007405687167}	{319.2426851350275, 6.845142841981283}	{319.41856453201245, 6.920285350423336}	{319.5944753533969, 6.995555464985917}	{319.79146420125596, 7.070290353427168}	{319.9889445159037, 7.12401254421974}	{320.1657564263477, 7.178258423764298}	{320.3422250201782, 7.252971323653179}	{320.51810441716316, 7.327667703092022}	{320.69417976893214, 7.402773451800442}	{320.8882595164823, 7.475802046430198}	{321.0841938587846, 7.531068663595931}	{321.26557864882034, 7.588208509329208}	{321.443924793582, 7.66104573583786}	{321.61980419056704, 7.733917792565632}	{321.79614285657397, 7.808760490350325}	{321.97202225355886, 7.88357769045416}	{322.14808650256737, 7.958694530820319}	{322.34497555043686, 8.03191443635748}	{322.543606525787, 8.084487117108274}	{322.72357431414997, 8.138798742798208}	{322.90094140435315, 8.212614044810806}	{323.0768208013381, 8.286442792282697}	{323.2531066884875, 8.361338216146077}	{323.4289860854724, 8.43482984115045}	{323.6062487233915, 8.508749490994843}	{323.8063212350581, 8.582332326164774}	{324.0055258883846, 8.63433190261722}	{324.18446487648896, 8.687774715410129}	{324.3614644619298, 8.76195715468034}	{324.53734385891477, 8.836129507447415}	{324.7136370039522, 8.911017680680654}	{324.909136636027, 8.98404378418943}	{325.10642582544006, 9.037956909091434}	{325.30743085056565, 9.091680328948641}	{325.5073895663445, 9.142926597011169}	{325.6865292330664, 9.195883637732456}	{325.8633611127954, 9.27023361500879}	{326.0392405097803, 9.34458612956117}	{326.2155066813125, 9.419501249326222}	{326.4124233150601, 9.49267818005214}	{326.61108918711756, 9.545215998992305}	{326.79659564050047, 9.5994676270247}	{326.97973986974193, 9.667511567138115}	{327.15561926672683, 9.73551567838325}	{327.3324568992664, 9.809859908601895}	{327.50833629625134, 9.884016469216975}	{327.6848341817764, 9.95870010670307}	{327.8827796157826, 10.031982068109668}	{328.0820223326463, 10.083943619088451}	{328.26466936289046, 10.137546691792124}	{328.4450608453876, 10.208340625903109}	{328.6209402423725, 10.279144600656235}	{328.7976438344241, 10.353622737322388}	{328.973523231409, 10.428291007912087}	{329.1496278190806, 10.503367549953778}	{329.34737257446926, 10.576725707105389}	{329.5469537920633, 10.628349095854597}	{329.72849530331933, 10.68158069586556}	{329.90790870312014, 10.753351734590195}	{330.08378810010504, 10.824984581695297}	{330.2605577432059, 10.89939673336321}	{330.4519357119336, 10.972128977584832}	{330.6451342552896, 11.030128657897814}	{330.8461392804152, 11.0881159697472}	{331.04589544988994, 11.13956458156756}	{331.2272938072988, 11.192629205883057}	{331.40661926435115, 11.26448809941338}	{331.5824986613361, 11.336293102948414}	{331.7592119663153, 11.410761536399818}	{331.9534493581816, 11.48355412184205}	{332.14954624722276, 11.538658354815603}	{332.35055127234835, 11.593779193014313}	{332.5504550318069, 11.64508036244085}	{332.7321141843199, 11.69787721601707}	{332.91185994398455, 11.76931622723773}	{333.0877393409695, 11.840997547947778}	{333.2643826454061, 11.915535911941232}	{333.45972555626054, 11.98836164220323}	{333.6569059722863, 12.04238343171911}	{333.857910997412, 12.096570731210718}	{334.0578005051243, 12.14788613813171}	{334.24036584817804, 12.2006564064729}	{334.4211027650622, 12.271105251631269}	{334.59698216204714, 12.341535545901634}	{334.77380028100043, 12.41589927019291}	{334.96928634570213, 12.488641875114531}	{335.16664437772965, 12.542486226244602}	{335.3676494028553, 12.596367528406446}	{335.5677928322794, 12.64742926753744}	{335.768797857405, 12.69798687145136}	{335.96992592118795, 12.748064960857834}	{336.15081004877976, 12.800119069522848}	{336.3290513956565, 12.87306098911865}	{336.52427666525415, 12.944460220232711}	{336.7222535476698, 12.99768633982506}	{336.9232585727955, 13.050703559598743}

==> anc/RKC_diq0.3_q.dat <==
308.7456120283889	0.1
308.69528089982356	2.5841910705948608
308.6701601581538	2.835196095720489
308.64503941648405	3.0861962392616507
308.61991806873516	3.3372012643872786
308.5947967209863	3.588202013401478
308.56967467033553	3.8392070385271064
308.54455261968474	4.09020848974031
308.5194296134662	4.341213514865937
308.49430660724755	4.59221592069137
308.4691825065602	4.843220945816998
308.44405840587274	5.094224445016772
308.41893380919885	5.345229470142401
308.39380921252496	5.596233464832716
308.36868416136434	5.847238489958344
308.3434635473373	6.073338937802349
308.29321871552304	6.324343962927976
308.24297388370877	6.575342570010971
308.1927282987608	6.826347595136598
308.1425771104151	7.10225310937016
308.1174503239198	7.353258134495788
308.0923235374245	7.604264316817673
308.06719629174324	7.8552693419433
308.042069046062	8.10627598299192
308.01694140337406	8.35728100811755
307.9918137606861	8.608288045775913
307.9666857811547	8.85929307090154
307.941461844729	9.08539685133676
307.8912140989132	9.33640187646239
307.84096635309743	9.58740339463281
307.79071786414033	9.838408419758437
307.7404693751832	10.089410680327106
307.69022028219024	10.340415705452735
307.63997118919735	10.591418569453143
307.5897215362723	10.842423594578772
307.5394702799909	11.093429981040643
307.4892203864085	11.344435006166272
307.438970492826	11.595438669955655
307.3887199009651	11.846443695081284
307.3384693091043	12.097448056450759
307.28821820260015	12.348453081576388
307.237967096096	12.599457957074572
307.18771555300555	12.850462982200197
307.13736635602254	13.076568071566587
307.0619953693491	13.327573096692218
306.98662438267564	13.578572229966918
306.9112524071016	13.829577255092545
306.8359763884219	14.105480970008657
306.78572306920256	14.356485995134285
306.7353706639268	14.582595989273514
306.6599985771821	14.833601014399143
306.58462649043736	15.084601246645068
306.5092533938318	15.335606271770695
306.4338802972261	15.586607512867648
306.35850637716374	15.837612537993278
306.28322962332396	16.11351563951292
306.23297417136257	16.364520664638547
306.18262041691617	16.590630548278664
306.1072458685664	16.84163557340429
306.0318713202167	17.092638264793603
305.95649606356454	17.343643289919232
305.8810200420373	17.56975301970644
305.78052615106344	17.82075804483207
305.68012991398217	18.096654679271754
305.60475359536275	18.347659704397383
305.52937727674316	18.59866416428623
305.45400046459685	18.849669189411852
305.3785227144322	19.07578055416637
305.27802729926117	19.326785579292004
305.17763097014654	19.60268060598466
305.1022527727258	19.853685631110288
305.0268745753051	20.104691967921482
304.9514961814122	20.35569699304711
304.8760170918701	20.581809068321913
304.77552000402704	20.83281409344754
304.675022916184	21.083813699278107
304.5745246643541	21.334818724403736
304.4740221517913	21.585828614816208
304.3735245093855	21.836833639941837
304.27302686697965	22.08783379978062
304.1725280159794	22.338838824906247
304.07212992985444	22.614733861327018
303.99674830222756	22.865738886452647
303.92126514232393	23.091855679487736
303.8207654445627	23.342860704613365
303.72026574680143	23.59386291775226
303.6197652366887	23.84486794287789
303.5192627241259	24.09587469448287
303.4187619397706	24.346879719608495
303.3182611554153	24.597883018254773
303.2177596526534	24.848888043380402
303.11715392488014	25.075005024784417
302.9915345447794	25.326010049910046
302.8660158603279	25.601900781005703
302.7655131820769	25.852905806131332
302.664905114212	26.079026458282126
302.53928520087203	26.330031483407755
302.41376785075	26.60591850060793
302.31326375031546	26.856923525733556
302.21265329916696	27.08304769938082
302.08703266434514	27.33405272450645
301.96141202952333	27.585050251256288
301.8357894975898	27.836055276381916
301.7101613568863	28.087066827728496
301.5845397489365	28.338071852854128
301.45891814098667	28.589070351758803
301.3332947634136	28.84007537688443
301.20766662271006	29.091085746135082
301.08204383148103	29.342090771260715
300.956421040252	29.59309045226132
300.8307967151686	29.844095477386936
300.70516857446506	30.095104495508266
300.57954443075425	30.346109520633895
300.45392028704345	30.597110552763827
300.3282948760938	30.848115577889452
300.2026667353903	31.099123138394777
300.0770411326044	31.35012816352041
299.95141552981846	31.601130653266342
299.82578902558845	31.852135678391974
299.7001608848849	32.10314169705486
299.57453373871317	32.35414672218048
299.4489065925415	32.60515075376886
299.323278971336	32.856155778894475
299.1976508306324	33.107160316400446
299.0720222018212	33.358165341526075
298.9462813209406	33.58430074474882
298.79553822004203	33.83530576987445
298.6449028227421	34.111179896470716
298.51927281402976	34.36218492159634
298.393531412196	34.58831936879459
298.24278649633004	34.83932439392023
298.0921496210955	35.11519980505093
297.9665183870693	35.36620483017655
297.84077679312117	35.592337830055946
297.6900301576368	35.84334285518156
297.53927638879253	36.09435634612026
297.38853109423565	36.34536137124589
297.2377857996788	36.596357930558455
297.08703762325786	36.84736295568408
296.93628385441366	37.09837418553755
296.78553629650827	37.34937921066318
296.63478873860277	37.60037803106097
296.4840391230336	37.8513830561866
296.3332853541894	38.10239240005026
296.1825359084063	38.35339742517589
296.0317821395621	38.60440689130073
295.88103281616253	38.85541191642636
295.73028349276296	39.10641250055278
295.5795325120261	39.35741752567841
295.42877874318185	39.60842489358828
295.27802731946707	39.85942991871391
295.1271566570131	40.08557712970023
294.95129293780093	40.33658215482586
294.7755395785109	40.612446633331956
294.6247866536953	40.86345165845759
294.47403288485106	41.1144562507634
294.3232786827538	41.36546127588903
294.1724031111231	41.591615858500674
293.99653864204987	41.8426208836263
293.82078775258736	42.11847901359739
293.6700323658353	42.369484038723016
293.51915945920103	42.5956303388771
293.34329113016673	42.84663536400273
293.1674117331818	43.09765383957371
292.99154580010617	43.348658864699345
292.8157964421609	43.624511789164906
292.6650382623373	43.875516814290535
292.51416167650405	44.10166749554563
292.3382916863484	44.352672520671256
292.1624122893635	44.603688713877865
291.9865440716388	44.854693739003494
291.8107950926532	45.130543067403195
291.66003399383317	45.381548092528824
291.50915418729403	45.60770196354022
291.3332822538543	45.85870698866586
291.15740285686945	46.10972033475579
290.9815317891781	46.36072535988142
290.80565239219317	46.611740221383364
290.62978284143077	46.862745246508986
290.4539132906684	47.1137404352583
290.2780391945191	47.36474546038393
290.1021597975342	47.61575587950604
289.92628579994516	47.86676090463167
289.75040640296027	48.11777130693327
289.5745323885339	48.3687763320589
289.39852295250927	48.594956512372825
289.19754541596876	48.845961537498454
288.996686285438	49.12179785196638
288.82080955150667	49.37280287709201
288.6449301545218	49.62380952484453
288.469052381788	49.87481454997017
288.2930425668038	50.1009890053116
288.09205861889103	50.351994030437226
287.89105359376543	50.60302684564272
287.69007638653756	50.854031870768345
287.48922273961114	51.12985660245735
287.3133422937339	51.380861627582966
287.13746289674896	51.631862751136694
286.9615795942866	51.88286777626232
286.78556184355676	52.10905252350283
286.5845761491011	52.36005754862846
286.3835711239755	52.61108751162231
286.1825910616809	52.86209253674794
285.98173928055274	53.13790968745604
285.80585423491226	53.38891471258168
285.6299748379273	53.639909113106256
285.45408480570615	53.89091413823187
285.27805951412637	54.117106469038156
285.07707043958374	54.368111494163784
284.8760654144581	54.619136042998655
284.675079932585	54.8701410681243
284.4740749074592	55.12117278841528
284.2730966042209	55.37217781354091
284.0722580859145	55.64796577404567
283.89636176369	55.8989707991713
283.72033098850596	56.12516664955268
283.5193375546341	56.376171674678304
283.31833252950844	56.62718995938184
283.11734077723355	56.87819498450746
282.9163357521079	57.12921564771034
282.7153463807133	57.380220672835975
282.51434135558765	57.63124626036348
282.31335691344685	57.88225128548911
282.11237247130606	58.13323574821286
281.9113750214468	58.38424077333848
281.71036999632116	58.635253433157665
281.50937261353147	58.886258458283294
281.3083675884059	59.13727116431965
281.1073702518796	59.388276189445264
280.9063652267539	59.63928848894405
280.70536748328306	59.890293514069675
280.50436245815746	60.141303959624565
280.3033628588869	60.3923089847502
280.1021913269421	60.618574179169606
279.87612074673604	60.869579204295235
279.6501846194896	61.14535029949217
279.44918223913936	61.3963553246178
279.2481772140138	61.64736139932867
279.04717323952406	61.8983664244543
278.8461682143984	62.14936955000255
278.64516128779394	62.400374575128176
278.4441562626683	62.651370625163054
278.24314225346785	62.902375650288676
278.04196340135985	63.12863085883602
277.81587260987357	63.37963588396165
277.5897419566072	63.63069459690081
277.363665044896	63.881699622026446
277.13753439162963	64.13279639922
276.9114955822751	64.38380142434562
276.6856066632146	64.65950675122161
276.3839402583685	65.01111790285128
276.0575114133139	65.38745367979804
275.75583194295103	65.73909066812116
275.4294289604525	66.11540387431567
275.12772689674415	66.46712898020176
274.80121759399424	66.81873034687156
274.47475993130047	67.19491981384984
271.0616441638951	71.37906572147483

==> anc/RKC_diq0.5_d.dat <==
302.71708409711647	0.1
302.7170840709554	2.6082938972559004
302.7170840747352	2.859298922381529
302.717084077793	3.110303944452477
302.71708407742017	3.361308969578105
302.7170840784652	3.612313993659785
302.7170840844277	3.8633190187854134
302.7170840911547	4.114324037190854
302.7170840996767	4.365329062316483
302.71708410338925	4.616334083733246
302.7170841052365	4.867339108858873
302.71708411320105	5.118344126027928
302.71708412792213	5.369349151153557
302.7170841418508	5.620354162364409
302.7170841621234	5.871359187490038
302.7170841783	6.122364196455254
302.7170842151179	6.373369221580884
302.717084310868	6.6243741510521446
302.71708442252583	6.875379176177772
302.7170845312684	7.126384092669553
302.71708468131214	7.37738911779518
302.71708483534695	7.628393989039989
302.71708501613756	7.879399014165618
302.7170851937925	8.130403861813942
302.7170854313156	8.381408886939571
302.7170856094196	8.632413734139318
302.717085858146	8.883418759264945
302.71708617526093	9.134423467592754
302.71708659083805	9.385428492718383
302.71708701089074	9.636433098211372
302.7170875495495	9.887438123337
302.7170880850065	10.138442613541141
302.7170887602145	10.38944763866677
302.71708943538204	10.640451989300049
302.7170902659214	10.891457014425676
302.7170910951143	11.14246121118755
302.7170920960031	11.393466236313177
302.7170930392281	11.644470319157069
302.71709419676193	11.895475344282698
302.71709535354887	12.146479213778246
302.7170967365652	12.397484238903873
302.7170981174491	12.648487884526533
302.71709976405293	12.89949290965216
302.71692376726236	13.125751757705164
302.6918007692448	13.376756782830793
302.66667783298	13.627759118772385
302.6415552059527	13.878764143898016
302.616432507981	14.129766241784854
302.5913101510089	14.380771266910482
302.5661877896923	14.631773028478838
302.5410658000697	14.882778053604465
302.51594381044663	15.133779443850973
302.49082219921814	15.3847844689766
302.46570064661944	15.635785422635793
302.44057943202074	15.886790447761424
302.41545820407595	16.13779107709128
302.39033751533185	16.388796102216908
302.365216840778	16.639796178709314
302.340096646438	16.890801203834943
302.3149764495176	17.141800803171503
302.28985673605104	17.39280582829713
302.2647369958794	17.643804971341634
302.2396177934574	17.894809996467263
302.2146762297298	18.17055313911061
302.21468251747444	18.421558164236238
302.2146888060799	18.672556907045056
302.2146956688357	18.923561932170685
302.21470253136874	19.174560101625787
302.2147100099687	19.425565126751415
302.2147175002685	19.67656266906754
302.21472563361607	19.92756769419317
302.2145456437158	20.153842103073192
302.18942974950585	20.40484712819882
302.1643138070452	20.655842477330147
302.13919869061067	20.906847502455776
302.1140836268245	21.157841973791243
302.0889692772126	21.40884699891687
302.06385491538964	21.659840768991025
302.03874138851825	21.910845794116653
302.0136278569193	22.161838734797065
301.98851523872503	22.412843759922694
301.9634026405579	22.6638357681047
301.93829097247465	22.914840793230322
301.91317922775346	23.16583194881988
301.88806848686903	23.416836973945504
301.862757889098	23.64313321019731
301.8125278869391	23.894138235322938
301.7622978463775	24.14512206594449
301.7120699407882	24.39612709107012
301.66184200950556	24.64710881452192
301.6116164613714	24.89811383964755
301.5615790555692	25.173815654300494
301.5364809582073	25.42482067942612
301.5113828487803	25.675798213356757
301.48627889130466	25.92680323848239
301.46096164226384	26.153150682143252
301.41076906309473	26.40415570726888
301.36032473848155	26.649567405655286
301.304087988897	26.900572430780908
301.2478518042105	27.132455896870653
301.19740427768124	27.364105493366694
301.14722130462695	27.58994180103588
300.7088084797896	29.713307363866118
300.7088084797896	29.713307363866118
301.03585804031337	31.673180579448886
301.061115691834	31.89895321070547
301.1110888617438	32.124480993727225
301.16133396174394	32.32529116395277
301.2115760108038	32.52609518405327
301.2618485361567	32.726877956351316
301.3121046322892	32.927681976451815
301.3623487869698	33.12849309105161
301.3878261228462	33.3296401761242
301.4130476423885	33.55544890322703
301.4383030549754	33.781353425840095
301.46357313438364	34.007113641636955
301.4889084835228	34.23301816425002
301.5142410001031	34.45871600531191
301.56323421167514	34.684620527924984
301.61222429257566	34.88668446223095
301.6621636420764	35.08845753255355
301.71244200307217	35.28923447504442
301.762711044671	35.49003849514492
301.8129658446599	35.690838975081554
301.8632775391988	35.89164299518205
301.9135783888303	36.09239747152584
301.93925645300277	36.293578231217666
301.9646776069235	36.51918752357653
301.99038572508596	36.7450920461896
302.01606788843816	36.97044059012636
302.0659794579733	37.19547177113102
302.11634210879805	37.39616450808273
302.1667297915508	37.596968528183226
302.21711071415933	37.797643011622945
302.2675706435445	37.998447031723444
302.31803029609574	38.19904286395039
302.3687637176067	38.399846884050895
302.41949699661046	38.60016936345176
302.4707180531623	38.8000118863699
303.21608040201005	40.74358412670443
303.21608040201005	40.74358412670443
304.66791441906497	41.45633621590738
304.8437938160499	41.51882558938577
305.02957673406763	41.58423347941171
305.20266006865677	41.659534986949396
305.37572971614094	41.737643434238315
305.55160911312583	41.81573436420016
305.7407276659382	41.877809955066276
305.9277632730825	41.939077684207334
306.12874447842137	41.98930248519941
306.329749503547	42.03952751045028
306.5176833202542	42.10278665268536
306.71868834537986	42.16604448028027
306.90981581655865	42.22611316169828
307.0997138023622	42.287029955558715
307.28875948586256	42.34917834286745
307.47577034654836	42.41076608648998
307.6765763454512	42.461165918711714
307.8775813705769	42.5112719249228
308.0785606179451	42.56149868192757
308.2795656430707	42.611829353031425
308.47847459305706	42.66412433712069
308.6794796181827	42.71631571281894
308.8707253191576	42.77626628267063
309.07131559322704	42.826467287695756
309.27165848471896	42.87732976422098
309.47266350984455	42.92794526612969
309.67353070594174	42.978283962354205
309.8745357310674	43.02862129288222
310.0756203457598	43.078742787930146
310.27662537088537	43.12886340005533
310.4775052775459	43.179189398427106
310.66735785624735	43.230365155385
310.85664232841265	43.29227499281751
311.0436287647196	43.353619320927535
311.2446270521599	43.4038270569003
311.4456320772855	43.4535167542359
311.6402377582203	43.51011070410771
311.84124278334593	43.567187051942206
312.04054106345615	43.61909309523769
312.24154608858186	43.6709990544513
312.43156362782395	43.73217655787412
312.6214291609767	43.794160823467784
312.81049604391364	43.856288032539375
312.99754379559624	43.91761615963843
313.19885769543066	43.967508598829454
313.3998627205563	44.01764905698757
313.6009450677505	44.0677728172662
313.8019500928761	44.11802707296504
313.9897854132886	44.18138461299863
314.1798543816483	44.245597439261324
314.36920224482327	44.30744394907518
314.55623408823243	44.3684399241225
314.7571142822426	44.41876563543196
314.95811930736824	44.46884574811747
315.1591443253312	44.51902678029807
315.3601493504568	44.56940198434313
315.5676653096263	44.61309856625841
315.76867033475196	44.65660423914374
315.95819503679087	44.71827408693248
316.1481068125958	44.78077557228436
316.3372107089754	44.842865804926824
316.5242295979332	44.904150195260975
316.7252273481327	44.954358467937226
316.92623237325836	45.00420349110471
317.12760078925794	45.05404146864672
317.32860581438354	45.10424103300837
317.5295575541673	45.15449527009007
317.73056257929295	45.204967426828155
317.93147371029295	45.25526223208477
318.13189958146023	45.30546323710989
318.33254123668837	45.356027248662606
318.53354626181397	45.40676332262598
318.7343172492832	45.45719813126985
318.9353222744088	45.5074392474862
319.1363125926348	45.55765494470405
319.33731761776045	45.60825878885551
319.5252456084727	45.67152375125964
319.72625063359834	45.73474054250058
319.9272000893036	45.78499706137668
320.1282627461858	45.835198066401794
320.329325403068	45.885341497302065
320.5303304281937	45.93548355613229
320.7313792615728	45.985640796712204
320.93238428669844	46.0361628235499
321.13305314716206	46.0866996570724
321.33405817228765	46.13687621070376
321.5219771344474	46.200150192631746
321.712456206985	46.26392424816391
321.90217369059997	46.32540150715821
322.0895682983092	46.386340542860786
322.29037623763946	46.43673843659549
322.49138126276506	46.48678921438812
322.69244479817434	46.53693176763979
322.8934498233	46.587184707143926
323.0944726403291	46.6373679380574
323.29547766545477	46.6871946982044
323.4964821708686	46.7373962224216
323.6863626537592	46.78847484825141
323.87546528734345	46.85056634242638
324.0623803018924	46.911928218432536
324.26333270264115	46.96218179521019
324.4643377277668	47.01238953359815
324.6652628684425	47.062670343188785
324.8662678935681	47.112739953782665
325.06577848378436	47.164433899282265
325.26678350891	47.21634066352479
325.4677537053609	47.26657646239591
325.6652009965007	47.316777467421026
325.8626482876404	47.37053264869807
326.06365331276606	47.424064146756436
326.2649489302519	47.47397485001368
326.4659539553775	47.52418413033339
326.66691541756177	47.57442865473694
326.8679204426874	47.624738224257534
327.0673588277575	47.676504302698135
327.2683638528831	47.72874591736271
327.4692703434975	47.779045358364584
327.6696950860758	47.829246363389714
327.87072908967014	47.87941841892466
328.07173411479573	47.92954213046952
328.27276112954775	47.97972116785794
328.47376615467334	48.02994656106835
328.6748464944001	48.08007232680698
328.87585151952567	48.13041048501616
329.07832292591064	48.17914657516317
329.27932795103635	48.22766572989619
329.48031580853467	48.277883885381016
329.6843803961983	48.328084890406146
329.8884449838621	48.375229392455715
330.0894500089877	48.42237630978381
330.29049066350615	48.472541721045474
330.49149568863174	48.52258494165785
330.6926178707102	48.572668906887
330.8936228958359	48.62326847449016
331.0956517266946	48.672446697587894
331.29665675182025	48.72098120504118
331.4976816791784	48.77116232773597
331.69887384940944	48.821363332761095
331.8996446888269	48.87179828930866
332.1006497139525	48.92206077778097
332.3016364855957	48.972280018035086
332.50264151072133	49.0224965843074
332.70365645081074	49.07268768428376
332.90466147593634	49.122880154282704
333.1055917523532	49.17315583326791
333.30659677747894	49.223433885667326
333.5076029677624	49.27363372669978
333.7084728049567	49.3238347317249
333.90934264215105	49.37417078949342
334.1103476672767	49.42450396999268
334.3112691915846	49.47478839233462
334.51227421671024	49.525073529356796
334.7132199118763	49.57533380501146
334.91422493700196	49.62524798412422
335.11407976811915	49.676598032963774
335.31508479324475	49.72792993885878
335.5161452970175	49.77807552071545
335.7176782646608	49.82827652574058
335.9190233021017	49.878137858462814
336.1200283272273	49.92832585442657
336.3207813565462	49.97877860326264
336.5217863816718	50.02907887276957
336.7208082339915	50.081261067427754
336.92181325911713	50.13344072310333
337.1228730497529	50.18358701738378
337.3238780748785	50.23373503518902
337.5249049486868	50.28391421338016
337.7370692857796	50.333295837402915
337.9499694581275	50.37161359035305
338.1649165947206	50.410667983890384
338.3658623836966	50.46092816582899
338.5668674088222	50.51118371096053
338.7679709209321	50.56128632748835
338.96897594605775	50.611207642595836
339.17165516078455	50.659736132209424
339.37266018591015	50.70838683411299
339.5737056791574	50.75854741148464
339.7857004414423	50.8079110879092
339.99844459611876	50.846384702513035
340.21340261490735	50.88545365565157
340.41457150715905	50.93549095741775
340.61557653228476	50.985788945844014
340.81833148537663	51.03424177283083
341.0193365105022	51.0829117038243
341.219930091068	51.13352374196475
341.4209351161936	51.18381230122543
341.6219872396102	51.23396625505789
341.8229922647358	51.284092877551764
342.0240562486677	51.33423498272947
342.2225143435989	51.38443598775459
342.42077645371216	51.43737716487715
342.6217814788378	51.49035304977682
342.82272035682826	51.540620135789965
343.0237253819539	51.590854015055044
343.22473637572386	51.64104905740443
343.4257414008495	51.69130934393667
343.6398638754166	51.72840601696972
343.84086890054226	51.76549558142385
344.0419217382519	51.81564882167748
344.24387867509046	51.865849826702586
344.4454977518987	51.91543739409676
344.64650277702435	51.9645820362118
344.84781243968956	52.014478708334885
345.0488174648152	52.06415856817756
345.2502676531496	52.113914855157134
345.45127267827525	52.164916115352845
345.66240034361095	52.2050046028081
345.86340536873655	52.244285701217926
346.06443748827456	52.29445963892504
346.27917296026783	52.343828168467915
346.4948508116619	52.379371020050925
346.70984849145333	52.41562817048829
346.91082507046707	52.465857593179166
347.1118300955927	52.51612248629988
347.3128263549882	52.56633224828945
347.51383138011374	52.616512450686656
347.71490827615366	52.66664165666844
347.9159133012793	52.716770689412684
348.1170052806137	52.766884827183354
348.3282310285042	52.81620269923411
348.5405762457848	52.85507485229636
348.75561947059026	52.895064850439226
348.9565029530211	52.945387276616415
349.1575079781467	52.995647022840856
349.358494991017	53.04586602210911
349.55950001614264	53.095162654234265
349.76352519235525	53.142346528323436
349.96453021748084	53.19050200404545
350.1785665616082	53.22768472138793
350.3795715867338	53.264741077258535
350.5806592980638	53.31485947876552
350.7927972966643	53.36423236556652
351.00570344413165	53.402544149372225
351.22066835742027	53.44159330440281
351.42161997754977	53.49184766101907
351.62262500267536	53.5421315292458
351.82361934640244	53.59234320498803
352.0246243715281	53.642555347591696
352.2370227930942	53.681374349572835
352.4380278182198	53.72019167212994
352.6522334692463	53.757205251880016
352.86432592283285	53.793988185241844
353.07720542630875	53.832326586395105
353.30333607957505	53.870661952660164
353.51617013768174	53.909045753737175
353.7311257128294	53.94814546937315
353.93207107109424	53.99840608159216
354.13307609621984	54.0485307197425
354.33427266076257	54.09854037689003
354.5352776858882	54.14868875122728
354.74947531436925	54.185710345500254
354.95048033949496	54.222728804075565
355.15160029663906	54.27281499201427
355.3637710617424	54.32215819857087
355.5767068039744	54.360440417206725
355.79168256487566	54.39948714615909
355.99263319838496	54.44974248840897
356.19363822351056	54.499757189798295
356.3967801111264	54.54782346919571
356.597785136252	54.59613141534908
356.7987979736018	54.64632461596231
356.99980299872743	54.69596763521322
357.2141041733513	54.73288578688949
357.41510919847696	54.76986888890628
357.61622913499923	54.8199550974462
357.82840923824364	54.86932488950923
360.	55.30448126839646

==> anc/RKC_diq0.5_q.dat <==
301.08151379635154	28.1370759131244
300.9811951539818	28.388009896321844
300.9059310267116	28.66393173763719
300.85571634655224	28.914936762762814
300.8053939772296	29.141025464794428
300.73005899592044	29.39203048992006
300.6547240146113	29.642993653835823
300.57938355520787	29.893998678961452
300.5039350746919	30.12008805355285
300.4034741417867	30.37109307867848
300.3030132088815	30.6220565657262
300.2025483510362	30.873061590851833
300.10204583847343	31.124103712111413
300.0015804591778	31.375108737237042
299.9011150798822	31.626076666228716
299.80064365345095	31.87708169135434
299.70006424908746	32.10317581428728
299.57447125429957	32.35418083941291
299.4488782595117	32.60515075376886
299.32327883327366	32.856155778894475
299.1976506925702	33.10716030503082
299.07202205237786	33.358165330156446
298.9462811545225	33.58430075033697
298.79553806805933	33.8353057754626
298.64490267075945	34.11117991243763
298.5192726608743	34.36218493756325
298.39353126942973	34.58831936459642
298.2427863632865	34.83932438972205
298.09214947825575	35.115199822949926
297.9665182566999	35.366204848075554
297.84077667507484	35.59233783564408
297.69003003671656	35.84334286076971
297.5392762678723	36.094356359211766
297.3885309808264	36.345361384337394
297.2377856937803	36.596357936146596
297.0870375062861	36.847362961272225
296.9362837374419	37.09837419348646
296.7855361818996	37.34937921861208
296.6347886263573	37.60037803664911
296.48403900920965	37.85138306177475
296.33328524036546	38.10239237550297
296.18253576441674	38.35339740062861
296.03178199557254	38.60440684041448
295.88103264580764	38.85541186554011
295.7302832960427	39.10641247600549
295.5795323016315	39.357417501131124
295.42877853278725	39.60842489943332
295.2780271394952	39.859429924558945
295.1271564868374	40.085577169194835
294.9512928109576	40.336582194320464
294.775539495147	40.61244662939068
294.6247865703314	40.863451654516304
294.4740328014872	41.11445627668904
294.3232786292867	41.36546130181466
294.17240306179406	41.591615913838275
293.9965386466289	41.842620938963904
293.8207877907459	42.118479061541656
293.6700324471811	42.369484086667285
293.51915956672565	42.59563037946845
293.3432912639581	42.84663540459409
293.16741186697317	43.09765390471236
292.9915459584694	43.34865892983798
292.8157966005241	43.62451188064251
292.66503847760646	43.87551690576814
292.51416191813854	44.10166756068426
292.33829195321914	44.3526725858099
292.16241255623424	44.6036887584105
291.98654431788293	44.854693783536135
291.8107953388973	45.130543068499954
291.66003419967984	45.381548093625575
291.50915434966134	45.60770200807286
291.3332824162216	45.85870703319849
291.15740301923677	46.109720353555474
290.98153192578667	46.36072537868111
290.8056525288018	46.61174020663712
290.6297829444599	46.862745231762744
290.453913360118	47.11374045405799
290.2780392469601	47.36474547918362
290.1021598499751	47.61575587950604
289.92628583356753	47.86676090463167
289.75040643658264	48.11777130693327
289.57453242215627	48.3687763320589
289.39852298613164	48.594956512372825
289.1975454190506	48.845961537498454
288.9966862885198	49.12179785196638
288.8208095545886	49.37280287709201
288.6449301576037	49.62380952484453
288.4690523848699	49.87481454997017
288.2930425698857	50.1009890053116
288.09205861889103	50.351994030437226
287.89105359376543	50.60302684564272
287.69007638653756	50.854031870768345
287.48922273961114	51.12985660245735
287.3133422937339	51.380861627582966
287.13746289674896	51.631862751136694
286.9615795942866	51.88286777626232
286.78556184355676	52.10905252350283
286.5845761491011	52.36005754862846
286.3835711239755	52.61108751162231
286.1825910616809	52.86209253674794
285.98173928055274	53.13790968745604
285.80585423491226	53.38891471258168
285.6299748379273	53.639909113106256
285.45408480570615	53.89091413823187
285.27805951412637	54.117106469038156
285.07707043958374	54.368111494163784
284.8760654144581	54.619136042998655
284.675079932585	54.8701410681243
284.4740749074592	55.12117278841528
284.2730966042209	55.37217781354091
284.0722580859145	55.64796577404567
283.89636176369	55.8989707991713
283.72033098850596	56.12516664955268
283.5193375546341	56.376171674678304
283.31833252950844	56.62718995938184
283.11734077723355	56.87819498450746
282.9163357521079	57.12921564771034
282.7153463807133	57.380220672835975
282.51434135558765	57.63124626036348
282.31335691344685	57.88225128548911
282.11237247130606	58.13323574821286
281.9113750214468	58.38424077333848
281.71036999632116	58.635253433157665
281.50937261353147	58.886258458283294
281.3083675884059	59.13727116431965
281.1073702518796	59.388276189445264
280.9063652267539	59.63928848894405
280.70536748328306	59.890293514069675
280.50436245815746	60.141303959624565
280.3033628588869	60.3923089847502
280.1021913269421	60.618574179169606
279.87612074673604	60.869579204295235
279.6501846194896	61.14535029949217
279.44918223913936	61.3963553246178
279.2481772140138	61.64736139932867
279.04717323952406	61.8983664244543
278.8461682143984	62.14936955000255
278.64516128779394	62.400374575128176
278.4441562626683	62.651370625163054
278.24314225346785	62.902375650288676
278.04196340135985	63.12863085883602
277.81587260987357	63.37963588396165
277.5897419566072	63.63069459690081
277.363665044896	63.881699622026446
277.13753439162963	64.13279639922
276.9114955822751	64.38380142434562
276.584862416446	64.76035437019726
276.25827470423377	65.1368619078857
275.93164153840456	65.51342753100583
275.6050665161506	65.88993506869427
275.2784333503215	66.26656634559897
274.9519240475717	66.64307388328741
274.6254147448218	67.0194576817596
271.0616441638951	71.37906572147483

==> anc/RKC_diq0_M.dat <==
344.42441510347805	0.1
344.3357746151244	1.7795958130909337
344.3007291308616	2.015256788892433
344.265682977364	2.2827836602766602
344.23031665022097	2.5198351634896357
344.1949844706286	2.7866232212572752
344.1292894448835	3.051992806299475
344.06259283724347	3.3183341206933785
343.99547392742636	3.5541199740912077
343.9282417945409	3.8203088505546328
343.8292906503504	4.086802903758562
343.729798176281	4.352691856814278
343.62995167822726	4.588157595515197
343.530641994315	4.85311428455753
343.39942343344546	5.119283731724142
343.2977933952073	5.356067508284756
343.19664430429555	5.59212282577998
343.0957118309525	5.858471900229738
342.96325379684544	6.124467279783998
342.8308067158231	6.389425826822279
342.6964811299463	6.626799243592509
342.59252263129497	6.8634397088015655
342.4596129916607	7.128229045610696
342.32558820104003	7.394453242464124
342.1598658396512	7.660456592640841
342.0245139626478	7.895972589688169
341.85785132855335	8.162881860358803
341.69083314512886	8.429426171909142
341.52320781295157	8.665408920724225
341.3863502537758	8.901249523808868
341.2199735918464	9.16636924273317
341.0524414470562	9.432323975489203
340.8532573927384	9.698316683925148
340.68429270201176	9.934331354622143
340.48451433718316	10.200512049163686
340.28521970755605	10.465148682644713
340.05416983099786	10.731522773455552
339.8518944051547	10.96874348689768
339.61892599567165	11.235108966900427
339.41660774928323	11.471115666974967
339.1834504135564	11.737542379100091
338.98116586609126	11.97264315868071
338.74736957675907	12.239104270154765
338.5133065929332	12.50513157159094
338.2481541018577	12.771600407637413
338.01236679112435	13.008490738964367
337.7461737946	13.275711718251918
337.5111363429909	13.511729060067228
337.2445901459454	13.778156305774779
336.9778977163659	14.012672705167105
336.7112857858514	14.246098988197591
336.47592263920046	14.44826761095459
336.2091863397505	14.681682861508524
335.9738056014757	14.883860095073615
335.707112122571	15.117255824119264
335.4717029816861	15.31937182556198
335.20497580385813	15.552740608879384
334.96953044167714	15.754822210973172
334.70279396782524	15.988156954101648
334.467300948557	16.190230831623012
334.20057569647633	16.423520044761123
333.96502026284736	16.62484177904141
333.6975451516423	16.858061111255566
333.46188939487456	17.060176579115854
333.22606926164	17.29461168208903
332.99026464247123	17.52972811262639
332.723115226308	17.796169678060068
332.4870543801885	18.03129714107397
332.2199225556491	18.297483085522757
331.9832713093949	18.53263007004495
331.7161678874657	18.798224074089624
331.45030749233166	19.031253845611577
331.18324029169855	19.264602493689193
330.9477206661153	19.466343127445143
330.6807011225695	19.699602185534097
330.44504545756394	19.90138834928041
330.17808832837886	20.13450783272737
329.94219750286	20.33636387739764
329.6753406968137	20.569254890228837
329.4389350965214	20.771208120457466
329.17222715287613	21.003584478493046
328.9293524690623	21.205685626627208
328.66290075236776	21.431581773787155
328.4032513931631	21.625589559284347
328.13739007660325	21.82542671491787
327.9017673670847	21.994908087757615
327.6651151994047	22.19687033694075
327.4293845645818	22.398597065747555
327.1623916273511	22.63148635284799
326.9257890256174	22.833302671643455
326.6589321278089	23.065469208142375
326.3924885554383	23.26586353691072
326.1258668181431	23.466033881078218
325.89064349957584	23.634750908448027
325.62453653705404	23.834758616470207
325.38908239754454	24.003990298635628
325.12944451854423	24.203639379925814
324.8934067954827	24.379351272966872
324.6505435918733	24.58697110282833
324.41279597909215	24.78874198739581
324.14590612579667	25.019775466960436
323.88114374388226	25.218324342771965
323.61436181589096	25.41825402307954
323.3788420660161	25.586972776180115
323.1129321049357	25.786766150098607
322.87716683135983	25.95620765380069
322.6410978409164	26.157309757659725
322.37435389634123	26.357485960856522
322.10706465209444	26.557567716903893
321.87176091625224	26.7257007123993
321.6047024929477	26.92571071878089
321.36929379827546	27.094202341008295
321.1028189585229	27.29410165109421
320.8672298456417	27.462971508372206
320.6024648956088	27.662694905565765
320.3665019345277	27.83326946620214
320.12875175362814	28.03586126777309
319.8622042019138	28.236081938361796
319.5952113889746	28.436155628391408
319.35988926359533	28.60450295799051
319.0931419743572	28.80449146926894
318.85768854761494	28.973091633596596
318.6219199293761	29.174213502609334
318.386236757275	29.375739786762967
318.11902793030316	29.608836113530586
317.8827181095351	29.810434147349998
317.61561424139325	30.042896160972
317.3494172207944	30.24279702119798
317.0824937708616	30.4428644375183
316.84715378030177	30.61128174384233
316.5806041785687	30.8112529872394
316.34511046307546	30.98004296312086
316.1091454519757	31.181316146144717
315.8733446192357	31.382850496316113
315.60615418180083	31.615829692653236
315.3691507256168	31.81744922157581
315.10209158954495	32.04922515284586
314.83636625759186	32.24869373002468
314.56953686687876	32.448828329638886
314.3342670279394	32.617340043072275
314.06806428589346	32.817305187083164
313.832548359693	32.986451213662164
313.59623281747787	33.18805061762459
313.3603475181763	33.38959124150527
313.09317494592204	33.622484685942105
312.82653018689604	33.82276090354568
312.55951133957524	34.02291947749606
312.32429040581695	34.191244687294514
312.05757867574283	34.39138320999254
311.82231262855305	34.56001205385642
311.55680352192303	34.75999060169986
311.32130220684604	34.92982271063082
311.08451497598503	35.1319205548977
310.84866544835893	35.33339399548449
310.5814227244841	35.56631707351787
310.3429880196578	35.76795996970799
310.0759913830441	35.99830182153257
309.8119044252533	36.19620250502585
309.54527716174084	36.3963219231866
309.3099969300672	36.56503651895077
309.07412912627916	36.76642370566204
308.83870285524995	36.967873171912665
308.5714112261942	37.20122949499668
308.3357138432842	37.40269901249965
308.06846732766	37.63577824199052
307.80165705724625	37.83621250102401
307.5346458095092	38.036433043067355
307.2995047287244	38.20475498916423
307.0328416935365	38.404924938139956
306.7976312008089	38.57360990030759
306.5335533428212	38.77371351694502
306.29824509878847	38.94497970532143
306.05981949376513	39.14889166040548
305.82433556863896	39.35038028244574
305.55710323749844	39.583677956709195
305.321249837492	39.7852593893993
305.0541635457071	40.0181902815233
304.7874956477775	40.218571871888045
304.5206804678734	40.418811345976295
304.2855616660548	40.58734015668644
304.0498593736544	40.78872827338403
303.814677488886	40.99011577154169
303.54730600685673	41.22370776755395
303.3120276737412	41.42514585877922
303.04472560365474	41.65864444655418
302.8092968572943	41.86014887011776
302.54209253851303	42.093490837051576
302.30635560829944	42.295102744802946
302.0393269706115	42.52816044198243
301.8022836756479	42.72993814460338
301.5356245128403	42.96166912941688
301.269702990164	43.161730521863625
301.0338583252795	43.36341511090767
300.7988561762671	43.56478367702043
300.5314624152717	43.79844518875152
300.29628167445304	43.999860345579016
300.0289509964073	44.233455767990264
299.79367771794676	44.43493914886243
299.5264434882482	44.66844560412783
299.29102512997866	44.8700223932373
299.023941313525	45.103382167616324
298.7882317913735	45.30511557756692
298.52145615877305	45.53818176822021
298.28454881042995	45.74019944792516
298.0190795425795	45.972080302518414
297.7534691268616	46.173030806424215
297.5168780867238	46.37540104034127
297.28182000271005	46.57666195493389
297.01430958890836	46.81038037399474
296.77920654415357	47.01179423914807
296.51187472215815	47.245470377433456
296.27671625131046	47.446950331906635
296.0094769669569	47.68056823133582
295.77423844279224	47.88213715295483
295.50714423824775	48.1156782566574
295.27178851025724	48.3173938591628
295.00498546959466	48.55081746430196
294.76942518741555	48.75282665053309
294.50381997294454	48.98604068498734
294.2677398582821	49.1892352072785
294.03083771118594	49.42432779241426
293.7643994644595	49.65754914270777
293.4969449856592	49.89136738257647
293.2619657805133	50.09272434040005
292.994556262454	50.32652211684999
292.759553726614	50.527921355449024
292.4921996346476	50.76169653373038
292.2571703682595	50.96315401118561
291.9898963296101	51.19690326424467
291.7548365997779	51.39843753742653
291.4876797649544	51.63215476084652
291.2525812588999	51.83380653259178
290.98562897826497	52.06748583625278
290.75048303647236	52.26934717868294
290.4840505883207	52.50297909870065
290.24884335750596	52.70535577861444
290.01276904141844	52.94049174172643
289.77747841607584	53.175216215425586
289.5099450584076	53.442170940129245
289.2745343453335	53.67691587724714
289.00702431835947	53.94375267660833
288.7714184334934	54.17852021189481
288.5039351370675	54.44515749917854
288.2678916513554	54.67995095968732
288.0004388183735	54.94615698023755
287.73396411637907	55.17945200421049
287.46655005961946	55.41334777102023
287.231663520767	55.614743844243655
286.96429689974553	55.84863433890851
286.72940535929905	56.05007779577524
286.4621000272997	56.28396296995933
286.2272032659105	56.485469268719285
285.95998132843897	56.71935101784379
285.72508202360234	56.92093900670797
285.4579801738623	57.154817314894345
285.2230780988788	57.35652322910101
284.9561714209308	57.59039876817414
284.721267402627	57.79230419445825
284.4547983255251	58.02617838675413
284.2198939628398	58.22851507977174
283.9838561020202	58.463918208393736
283.7489515857272	58.69856515515183
283.4813255617656	58.965906185779275
283.24642320275234	59.200558404682255
282.97880218038483	59.467900408274154
282.74390278446134	59.70255794765791
282.4762869830365	59.96990350153203
282.2413924129368	60.204564465975366
281.9737791549594	60.47191394330653
281.7388905702451	60.70657834868798
281.4712800824146	60.973935584381614
281.2364010678083	61.20860275887632
280.968792523298	61.475968673678636
280.7339244028727	61.710637194950586
280.4663162027438	61.97801315589997
280.23146012429584	62.212683207020746
279.96385207777473	62.480073362296615
279.72901196063725	62.714742381920416
279.46140175683644	62.98214665816245
279.2265778833397	63.2168147048218
278.95896471644915	63.48423496855337
278.72415892786773	63.718899464930495
278.4565409351534	63.986339224969356
278.22175685152723	64.22099979788943
277.9541328734274	64.4884605497088
277.7193727066509	64.72311336426642
277.4517391584431	64.99059741749906
277.21700914757946	65.22524155294799
276.94936470519065	65.49275684112168
276.714717811604	65.72739093042354
276.4470613272379	65.9949889451486
276.21241277033175	66.22960884012397
275.9447403246552	66.49720498202598
275.7101058729397	66.7318107560352
275.44241718362235	66.99942079612534
275.20776689960417	67.23401058264503
274.9400601253715	67.50160521538362
274.7054210978211	67.73617550559604
274.43769261863326	68.0037809674174
274.2030521280564	68.2383302658493
273.96784942032735	68.4735518206964
273.7658932459893	68.70807781771501
273.53161153155986	68.9748677039505
273.33015987407464	69.20936246602805
273.0957950423682	69.47665497376819
272.8945757310622	69.71106700929438
272.66021256267527	69.97859081172992
272.45900571844254	70.2130047200792
272.2246284448648	70.48054226416393
272.0234298179725	70.71494227432504
271.7890683766976	70.98248784905309
271.58787975046386	71.21690326656575
271.3535070527211	71.48445784003677
271.15229943174074	71.71886242846666
270.9179281970245	71.98639950046173
270.68418350998525	72.25318799586589
270.4171279590301	72.52073662055268
270.18242548020237	72.75595678456845
269.9148654123944	73.02349860222047
269.6801549033065	73.25821614473158
269.4123624893194	73.52575087082423
269.1776506626779	73.76023711863995
268.9098457816175	74.02777036186878
268.6751564142933	74.2622428680353
268.4073433158925	74.52979753820729
268.1726546051962	74.76426201373052
267.90483150613676	75.03181804244744
267.67012479755124	75.26627351922767
267.4351330302839	75.50123268798657
267.2334395046828	75.73570566624275
266.99912361564134	76.00275811657025
266.79751881156415	76.23721954213472
266.56320956509876	76.50435768152174
266.3615155460506	76.73882591412101
266.1272143298454	77.0058788891782
265.92552658495424	77.24035421333683
265.69122668630257	77.50740829683596
265.4895357978141	77.74188510385838
265.25521343984514	78.00893861982618
265.05364920478917	78.24339399990546
264.8193261901923	78.51057615022734
264.61767364228604	78.74503017176167
264.38336862557844	79.01212198997113
264.1489629015977	79.27917287146349
263.88164470190566	79.54632156776208
263.6464439486027	79.78127916768584

==> anc/RKC_diq0_q.dat <==
308.7456235890271	1.973282257424805
308.7456221325584	2.2408950535190075
308.7456202621634	2.4752937626882896
308.74549282522065	2.709698118994927
308.7119976834123	2.944096785284721
308.6785026425397	3.21170247922934
308.6450068419326	3.4461010446842875
308.61151120041393	3.7137074976035795
308.5780147622543	3.948105904129355
308.54451853496727	4.215713152892806
308.51102146836604	4.450111348756923
308.47752466572945	4.717719435995361
308.4440269998375	4.9521173681586514
308.4105296475556	5.2197263177892586
308.37703140519017	5.4541239366560434
308.3435335278994	5.721733775480212
308.310034742914	5.956131029637265
308.2765363718549	6.223741775248482
308.24316268991237	6.491347469193101
308.24302955725693	6.72575315998587
308.20953005555805	6.960157516292508
308.17603131359346	7.227761875750996
308.14253114013826	7.462165473082961
308.10903176332386	7.729771262600571
308.0755309910038	7.964174064088375
308.042031057998	8.231781247716167
308.00852976217897	8.466183210728985
307.97502932961527	8.733791755807264
307.9415275640886	8.968192856427914
307.9080266886456	9.235802733136225
307.87452452320736	9.470202944563313
307.84089560975445	9.70460864575916
307.77390033767125	9.939007950399201
307.70690598594194	10.20661229945461
307.64003694826704	10.474216658913097
307.6065342796357	10.741822847650864
307.57302987136006	10.976228538443634
307.5395268945751	11.243836465086016
307.5060222748196	11.478240725819662
307.47238979581755	11.712648183139175
307.405392716067	11.947051049762635
307.3383969991298	12.214653642694381
307.27139901215185	12.44905514786736
307.20440235813686	12.716660008569782
307.13740360888374	12.951060182112721
307.07040614962574	13.218667135958171
307.00353440500913	13.486271485013582
306.96989908859734	13.720679396279346
306.9028996258377	13.955085097475193
306.83590200460185	14.222687236460683
306.7689018181551	14.457091097974175
306.7019033713525	14.724695799605467
306.63490259530363	14.95909792321434
306.56777166550967	15.193508061352258
306.46740807322107	15.461110654284006
306.40040908168106	15.728710566397345
306.33340704823735	15.963118023716858
306.26640728483443	16.23072097469204
306.1994048177586	16.46512616424088
306.1322712712234	16.699537847806127
306.0317773544158	16.93394094421193
305.9312853786763	17.20153931089794
305.830919868763	17.46914144988343
305.7639185051976	17.736743277703965
305.69691414593353	17.97115118896973
305.6297783449297	18.20556361560657
305.52928291746883	18.439968964226534
305.42878981925435	18.70756658784095
305.3284247636952	18.975166499954288
305.26142162538264	19.242767873874982
305.1944152740125	19.4771780120129
305.1272777206001	19.711590355361928
305.02678045735956	19.945997454638
304.9262858977918	20.213595161540226
304.8259206170603	20.48119352822624
304.75891570660116	20.748795127094088
304.69190747892577	20.983206810659333
304.6247688012345	21.2176183114854
304.5242695703486	21.452026533916122
304.4237733351613	21.719625083341313
304.3234072083506	21.98722270695573
304.25626432224476	22.221637313314098
304.1557639915854	22.456049739950934
304.05526741498636	22.72364518384382
303.9547662630853	22.95805386017438
303.8542683242419	23.225653874793917
303.75390085017153	23.49325158169615
303.6867580474368	23.727663964397387
303.5862555742655	23.962076307746415
303.4857569969558	24.229673975296436
303.38525414328694	24.464082426679845
303.28461771610904	24.698497020551077
303.150757746493	24.966095569976257
303.05025833007153	25.233691026356283
302.94975413371225	25.46810252718235
302.84911523539733	25.702519144970843
302.7152572917245	25.970114588863737
302.6147567926053	26.237708021326508
302.5142509923092	26.472122627684872
302.4136096620809	26.70654101661557
302.2796146736579	26.94095105224729
302.14562346440783	27.208542713567844
302.01176150250194	27.47614038111787
301.91111782285475	27.710560216771025
301.7771219331833	27.944972599472262
301.64313031987115	28.212562814070356
301.5092693720188	28.48015827045038
301.40862347898826	28.714579184831162
301.2746264557408	28.948993778702395
301.14063421243117	29.216582914572868
301.0067740037681	29.484176347035632
300.90612608479427	29.718597934755476
300.7721277096168	29.953014552543966
300.6381346356162	30.220603015075383
300.5042748543847	30.488194676395942
300.40362516249576	30.722616522822925
300.26962527336923	30.95703491175362
300.135631175391	31.224623115577888
300.00177152163894	31.492213330175986
299.9011203815793	31.726635029186003
299.7671188967177	31.96105486483916
299.6331236371213	32.22864321608041
299.4992638154534	32.49623235195088
299.39861159558643	32.730653525172414
299.26460850460256	32.96507443955319
299.1306119795023	33.23266331658292
298.99675172903034	33.500251779114336
298.89609883515027	33.73467210820309
298.7620942251755	33.96909369592293
298.6279473062395	34.2035219540323
298.46060017701865	34.471110157856565
298.32660324503536	34.73869194999846
298.19259725978435	34.973113796425444
298.058450213369	35.207540140688096
297.8911011683856	35.47512849192934
297.75710246820444	35.742712197917946
297.6230952942337	35.97713389692796
297.488948415734	36.21155814182605
297.32159726928467	36.479147018855784
297.1874439527969	36.71357971991919
297.0199513045735	36.94800089314072
296.8524655231423	37.21557824232857
296.68511218088196	37.48316796349108
296.55095970937185	37.717597226585
296.38361358614156	37.98517901872689
296.2496112420484	38.25275980588422
296.1155994247982	38.48718806399359
295.98144806959834	38.721614044735745
295.81409866073056	38.989197750724344
295.67994016802555	39.22363178185223
295.51244367498055	39.458058126114885
295.34495565572513	39.72563414523826
295.17760312264693	39.99321995059142
295.04344673140787	40.22764940423721
294.8761007989201	40.49522675342506
294.74193594305115	40.729664950190156
294.57443725664933	40.964097651253574
294.4069492306885	41.23166950473973
294.23959923398564	41.49925029189706
294.1054378195276	41.73368255275121
293.9379366326839	41.968111815845134
293.77028385386177	42.20255320594019
293.56944903225076	42.47013727544929
293.40196026942374	42.73770593560549
293.23461216958026	43.005281954728865
293.10044598231536	43.239716150714216
292.9329419597332	43.47415018184209
292.76528611760205	43.708593517993435
292.5644532439954	43.97617411459888
292.39696295279265	44.243740828698776
292.22961601570694	44.51131268218494
292.095445658635	44.74574782153449
291.9279384105543	44.9801860182996
291.7602800320478	45.21462987380594
291.55944767831596	45.48220766320304
291.39195509696975	45.749773857947964
291.2246085337259	46.01734251810415
291.09043498012755	46.25177762938264
290.9229245074212	46.4862190194777
290.75526423205537	46.72066208443201
290.5544310869801	46.98823793869792
290.38676389717176	47.2226919226106
290.1859416819849	47.49025863671051
290.01844815279986	47.757814703049085
289.85093483619283	47.992258039200436
289.68327339806905	48.22669925896347
289.48243840595563	48.49427416986518
289.31477027183877	48.72872453998988
289.11394443924644	48.99629073473479
288.94626758024793	49.230754186274204
288.7452821707711	49.46519804178055
288.5443118083271	49.73274464049239
288.3434742808122	50.00031957946517
288.1758061747945	50.234765749218624
287.97497613762636	50.502332734515576
287.8073000699713	50.73678873818201
287.60647987655983	51.00434480452058
287.43879287901643	51.23881514042698
287.23780422225286	51.47326912433967
287.03683535291145	51.74080883868452
286.83600094581556	52.00837766917274
286.6683267251987	52.24282695904896
286.4674998112767	52.51038663917553
286.29981643113865	52.74484566749753
286.09899926541055	53.01239226620936
285.93130279076325	53.24686510297163
285.73030716025517	53.48132855451105
285.5293363191788	53.74886576800002
285.32850341011675	54.01642964849782
285.1608242345546	54.25087996666451
284.95999834995223	54.51843401324935
284.7923093306334	54.75289314245955
284.5914922658944	55.02043285680439
284.4237888999889	55.254903819752386
284.22278450253253	55.48937415565879
284.0216088593771	55.7238631242908
283.78732082640835	55.99142388466583
283.586355519757	56.25894496628507
283.38552872316114	56.52649598821435
283.21783667615904	56.76095287016823
283.01701736191427	57.0284900836572
282.8493114926495	57.26295635172566
282.6482998922548	57.49742918848794
282.44712275106565	57.731908073133305
282.21282462401604	57.99946780521786
282.01164045836714	58.23396579979974
281.77736146038313	58.50151672084079
281.5763953395335	58.76902877651016
281.3755722812791	59.036567863813424
281.20786828770434	59.27102822645963
281.00705245763606	59.53854930807886
280.8393304403536	59.77301845193072
280.63830557060317	60.00750742056272
280.43712231694775	60.24198791592082
280.2028258022233	60.5095410842182
280.00163506621686	60.74403742720946
279.76735441498903	61.01158120939225
279.56615428347243	61.24610356922413
279.33189967512806	61.51363473483002
279.13093816870776	61.78112242524941
278.93012242164014	62.04863448091878
278.76239136937295	62.283102379815816
278.5613562184366	62.5176003743977
278.3601692264398	62.75207722151384
278.12586905982147	63.01962690911889
277.9246748396385	63.25411512330677
277.69038605147034	63.52165602970618
277.48918304129177	63.756159367542416
277.2549093919108	64.02368892243558
277.0536950188631	64.25821489661112
276.8194440284804	64.5257286038711
276.618213791936	64.76029944974738
276.3840077181706	65.02778714016675
276.0152472511381	65.46315635978755
275.61328008345777	65.89848273971992
275.2110807551484	66.33392288633192
274.77593500223867	66.80226905778665
274.37409334799787	67.2704470016269
274.00558413526755	67.73841945513496
273.7035057666884	68.14002749533596
273.401998229	68.54112483539664
273.1669811550018	68.87579820223081
273.09997947995987	69.00913607881982
273.09944747781304	69.07607075218667
273.09944747781304	69.14249619077026
273.1659394083272	69.14249619077026
273.2329410833691	69.1419647206256
273.36641243130606	69.07503004725875
273.66791996899445	68.8067806536511
274.03591797037313	68.47210728681694
274.40442718310345	68.13686365992297
274.839367239985	67.73525561972195
275.2745129928947	67.30034847045201
275.7098271418149	66.83217052661175
276.1122023269286	66.39690606094729
276.5475239366427	65.9286571901158
276.9498281237672	65.49339904216605
277.2176518699153	65.22595983779107
277.4524575214431	64.99151118444696
277.72028674757644	64.72402710837125
277.95504748248686	64.48958333052751
278.2228815890009	64.22207661811248
278.4576196649131	63.98763716132125
278.72545809680497	63.72011532525788
278.96018103393004	63.48567977470121
279.22802337596664	63.21814657156607
279.46273493464145	62.98371461999896
279.7305808792701	62.71617246864473
279.9652834807687	62.48174377218537
280.2331326837636	62.21419416749807
280.46782782446826	61.979768534316506
280.7356800938072	61.7122126119145
280.9703689104732	61.477789781865084
281.2382239857503	61.21022838495792
281.4729073224311	60.97580815879878
281.740765004205	60.70824188639126
281.975443460505	60.47382413980084
282.24330362432966	60.20625354634081
282.47797775525186	59.97183809492485
282.74584021654846	59.70426359523026
282.98051043732585	59.46985032376743
283.2483750807578	59.202272225083306
283.4830416989431	58.967861027223236
283.7509084180533	58.70027967343136
283.98557177787256	58.465870439388944
284.2202094553516	58.23162167598499
284.45486974882664	58.030685972866806
284.72274463416164	57.79656608934838
284.95740212169864	57.59563186654483
285.22527848883	57.361509379136116
285.45993336987016	57.16057655819631
285.7278111402686	56.92645159121889
285.96246353925807	56.725520161950854
286.2303427027213	56.49139289979897
286.46499280423876	56.290462825270986
286.7328733237982	56.05633338316597
286.96752124318033	55.85540459896912
287.23540305436256	55.62127308326136
287.4700488980663	55.42034555856741
287.73793197001214	55.186212079042
288.00580685534715	54.95195010659244
288.2736911344102	54.684343096142776
288.5083288118893	54.44995062944378
288.7762142809106	54.182342138679516
289.01085047659325	53.947950820153366
289.27873709493673	53.68034092752533
289.5133718873523	53.445950714389134
289.7812596121923	53.17833943008933
290.0158930115431	52.943950302468835
290.25051380789307	52.709690181342694
290.4851458511477	52.50877134247251
290.7530376176118	52.27462474978494
290.9876683692437	52.07370685358559
291.25556107932226	51.83955900139511
291.4901905701905	51.63864201089928
291.7580841868792	51.40449295279868
291.9927124706302	51.20357685236921
292.2606069782762	50.969426605500345
292.49523407206897	50.76851138430758
292.7631294598318	50.53435998926589
292.9977554043025	50.333445624837395
293.2656516496872	50.09929312440576
293.5002764876614	49.898379589707346
293.76817356360675	49.66422600376001
294.03606533007076	49.429960771499466
294.27067797239135	49.19569756059094
294.5052987687413	48.99478686759616
294.77319868923485	48.76062938691108
295.0078185419704	48.55971943131269
295.2757192005984	48.325561044924115
295.5103381467238	48.1246518321273
295.778239548897	47.89049255567235
296.01285760406506	47.68958404760338
296.2807597116716	47.45542389191174
296.51537688672283	47.254516091243126
296.7832797024377	47.02035507878719
297.01789601986707	46.81944796187624
297.2857995200241	46.58528611969025
297.52041500689285	46.38437969420365
297.75502182624905	46.18358351259643
298.0229217467426	45.98278530963719
298.29082749020034	45.74862062574756
298.52544013252094	45.54771635771086
298.7933464844039	45.31355093642482
299.02795838859004	45.11264728040411
299.29586535310165	44.8784811163165
299.5304765137425	44.677578070121825
299.7983840886906	44.44341120130637
300.03299454389816	44.242508759727045
300.3009027240669	44.008341183511234
300.53551247116593	43.80743933359934
300.8034212435943	43.57327107362587
301.0380303062514	43.372369807088916
301.27263227308543	43.171572184291215
301.5405380165432	42.97077301186044
301.8084486125233	42.73660251082955
302.04305543187957	42.53570300690355
302.3109665526421	42.301531898055835
302.54557276357326	42.10063294569918
302.8134844364573	41.86646122483546
303.0480900347597	41.66556280621817
303.31600224191743	41.43139047552842
303.55060722978334	41.2304925844991
303.8185199650572	40.99631964919401
304.0531243477025	40.795422274503636
304.287722640686	40.59462374630803
304.52232643107163	40.42719472498446
304.79024070090236	40.22648795132039
305.05815129688233	40.02568809601695
305.3260660618283	39.79151274731633
305.56066802866235	39.59061736769924
305.8285832778623	39.35644149474082
306.0631847199138	39.15554660664501
306.2977806386079	38.95474755280916
306.5323815285378	38.78732090340057
306.8002981726579	38.586611281816865
307.0348985283143	38.419185090339596
307.3028156308239	38.218474941167905
307.53741545836425	38.05104919576737
307.80533300739717	37.85033853025674
308.07324727722784	37.649538244687484
308.341165285328	37.41535922581005
308.57576357831135	37.214467050361705
308.8436820348875	36.98028753686403
309.07827983275547	36.77939580934954
309.3128727255843	36.578596205613515
309.5474700391985	36.41117257904432
309.8153897091837	36.21045942693911
310.08330635330367	36.00965885870066
310.35122645274095	35.77547746790824
310.5858223714351	35.5745873657015
310.85374290332805	35.340405516977754
311.0883383636325	35.139515830484164
311.3229293006602	34.938715883060325
311.5575243144413	34.77129421033645
311.82544594022767	34.57057879361119
312.0600404949416	34.40315753894071
312.32796253919975	34.20244167418804
312.5625566454377	34.03502082470269
312.8304790952867	33.83430451201618
313.0983987652719	33.633503660369506
313.3663216068826	33.39931924673769
313.6009144997114	33.198431853715995
313.83550318579023	32.99763160713609
314.0700956491669	32.830212183110156
314.33801952590215	32.62949424511591
314.5726115568233	32.46207519822749
314.8405358110735	32.261356844520066
315.1084574368598	32.0605558228978
315.3763820641259	31.82636945542067
315.61097300115364	31.625483825119083
315.8788980094281	31.39129703958856
316.11348852798415	31.19041178262353
316.34807514748394	30.989611252494903
316.58266526044906	30.82219389298142
316.8505912037633	30.621473647579208
317.0851809249667	30.454056649201082
317.3531072297778	30.25333600202177
317.62103110651304	30.052534771641064
317.8889577757606	29.818346155465992
318.1235464618394	29.617462544654032
318.3914734916251	29.383273551341446
318.6260618001889	29.182390294282524
318.8606464774613	28.981589529199386
319.0952344130093	28.81417410997111
319.363162298551	28.613451700071693
319.59774985309053	28.446036628410745
319.86567808654746	28.245313845174763
320.1336040298617	28.0445124634005
320.3681875452719	27.84371154428558
320.6027741647717	27.676297285757673
320.8707032121756	27.475573580618207
321.1052894701786	27.308159667705908
321.373218863544	27.107435598494458
321.6078047571106	26.940022021014034
321.8757344862437	26.73929759162498
322.11032001927214	26.571884350437987
322.37825008503535	26.3711595672959
322.64617797057696	26.17035805589871
322.88075970117984	25.96955697952105
323.1153443784522	25.802144504015608
323.3832752106634	25.60141887215897
323.6178595400205	25.43400671903762
323.8857906949386	25.233280736707275
324.15371974234245	25.03247914308979
324.4216512186584	24.798285361416685
324.6562347340686	24.597406512536573
324.89081515511765	24.396605238087147
325.1253983245662	24.229194070825926
325.3933304663312	24.02846694478876
325.6279133000121	23.861056149701618
325.89584581432365	23.660328687371035
326.1304283113745	23.492918201667475
326.39836113537933	23.292190408674852
326.6662919675906	23.091388687554883
326.9342251010836	22.85719312285931
327.1688068316865	22.65631592142925
327.4367402772699	22.422120034349597
327.67132168516594	22.221243136411964
327.90590012495136	22.020441760377583
328.1404812114496	21.853032572398817
328.4084153344783	21.652303381077925
328.6763474762432	21.45150164148504
328.94428190079856	21.217304768545265
329.17886232184776	21.016428840802533
329.44679704239337	20.782231595688668
329.6813770908959	20.58135596110494
329.9493121048939	20.347158406607498
330.1838918437032	20.146283068923246
330.4518271548979	19.91208520524714
330.68640658421907	19.711210162118373
330.9543421902642	19.477011986664014
331.1889213074948	19.276137235380133
331.4568572056769	19.041938756433343
331.72479132870563	18.807669459769507
331.9927275139165	18.540003270863853
332.2273059537019	18.305661760239396
332.49524242980476	18.037995270108578
332.72982056806353	17.803654048683498
332.99775733365533	17.535987262858388
333.2323351759238	17.30164632701542
333.4669103788075	17.06737731381788
333.70148792762336	16.866504022820536
333.96942528755375	16.63230398362037
334.20400253917313	16.431430971121028
334.4719401778803	16.197230637365372
334.7065171346492	15.996357897156797
334.97445504591974	15.762157271556257
335.20903171055164	15.561284805788237
335.47696989653747	15.327083893445916
335.7115462741406	15.126211700274204
335.9794847329957	14.892010497330817
336.2140608197068	14.691138572354804
336.48199954702596	14.456937080212041
336.7165753442483	14.256065418603182
336.98451433519824	14.021863640878312
337.25245169512857	13.787594178102504
337.52039095096296	13.519924755532008
337.7549661538466	13.28558627764496
338.02290566572276	13.017916576576464
338.2574805898296	12.783578368599194
338.5254203718856	12.515908395239931
338.7599281053178	12.248236552965947
338.99436702262636	11.980566305166125
339.19544056193365	11.746228323752309
339.42987973325893	11.478557803356182
339.6309529996971	11.24422006835614
339.86539241768287	10.976549279764317
340.0664654156569	10.742211802619742
340.30090509175625	10.474540750660765
340.5019116395523	10.206868177554083
340.7028504679216	9.939196860975478
340.8704220998594	9.704859617270337
341.07136117211087	9.437188044906131
341.2388665951329	9.169515238360017
341.4063048222045	8.90184339608603
341.54037509039966	8.667506384406376
341.7078804754995	8.433168176429104
341.87538588782576	8.165495137857501
342.042824345777	7.897823069020062
342.17689438718196	7.663486292897017
342.3443330899627	7.3958139776457985
342.4783373998833	7.1281407035175866
342.61227525082506	6.860468130410905
342.71284394993506	6.62613160364091
342.8468482513447	6.391794126496334
342.9808525629635	6.124120603015074
343.11479064971576	5.8564477964689585
343.2152938518213	5.588774301069703
343.3157970528116	5.3544370573645645
343.4163655259075	5.120100735509188
343.55030384588963	4.852427696937583
343.6508070489673	4.584753968541702
343.75131024420705	4.350416956862052
343.85181344848394	4.082743236296207
343.95225092598633	3.815069962167996
344.01925305079186	3.547396238726009
344.0862551725619	3.313059462602964
344.15325730865	3.0453857421932966
344.22019394276197	2.7777122187120358
344.2536949745742	2.5100385011337405
344.2871960042253	2.275701974363745
344.3206970619866	2.008028258944365
344.35419811807856	1.7736917040923643

==> anc/diq0.75_M.dat <==
260.	83.43354775623197
261.87601139687445	81.55945837479108
262.1440144495421	81.29172772035551
262.37852835926753	81.0574527676179
262.64653145988177	80.78972009616268
262.88103984819264	80.5219849015689
263.11554411778025	80.25425130335245
263.3165542432571	80.01997838327524
263.55105856014364	79.75224420725478
263.75206648104665	79.48450713835268
263.9530702071353	79.21677259782783
264.1205785518395	78.98249996197957
264.32158237829464	78.71476517811489
264.4890892400351	78.44702772278866
264.6565923378545	78.17929276182836
264.7905994241815	77.94502032937334
264.9581024956363	77.67728527975831
265.092108437169	77.40954764128581
265.22611082092254	77.14181254377216
265.32661693303857	76.90754023171694
265.4606228183224	76.67326537605946
265.59462671210554	76.40552773090238
265.7286290806444	76.13779060072831
265.8291321504592	75.87005289478041
265.9296353527564	75.63577991343126
266.0301391643562	75.4015076293545
266.164141609009	75.13377021495148
266.2646444369392	74.86603240390396
266.3651473440272	74.63175980897891
266.4656509463754	74.39748761489916
266.5996534463363	74.12974999710293
266.70015628613476	73.86201209176092
266.8006590951147	73.62773967998216
266.90116179357483	73.3600017661673
267.00166355108234	73.09226402797127
267.06866619330015	72.85799192202354
267.1691689804614	72.62371951692938
267.2696716916155	72.35598160563272
267.3701744321731	72.12170926132936
267.47067711512614	71.85397133316276
267.5711788814071	71.58623356698827
267.6381814618799	71.35196146917697
267.73868412598216	71.11768922997325
267.8391867448765	70.84995127429116
267.93968853600654	70.58221341811968
268.006690334	70.31447545109646
268.0736920862375	70.08020330618723
268.1406945209131	69.84593124221928
268.2411971570077	69.61165910578285
268.34169975099536	69.3439210852723
268.4422016029615	69.07618314096877
268.50920339818134	68.80844510143
268.57620521334826	68.57417296247542
268.6432069904113	68.30643492684159
268.7102087839692	68.07216280475693
268.77721120529293	67.83789080414395
268.87771305816807	67.57015285170398
268.9447148053644	67.30241481718633
269.01171656951317	67.06814272261714
269.0787183197255	66.80040467476582
269.1457200850001	66.56613259153777
269.2127218310023	66.29839453818795
269.2797228740112	66.03065655190467
269.3132243684333	65.79638456635973
269.3802260838867	65.56211253661904
269.4472278145684	65.29437444750354
269.5142295469407	65.06010243679107
269.58123125677673	64.79236435075022
269.6482329896095	64.55809233613279
269.715235312202	64.32382038156513
269.8157372267347	64.05608233192686
269.88273894722204	63.78834425208747
269.9497406745953	63.55407223635386
270.0167423992316	63.28633414210919
270.0837441271643	63.05206213970927
270.15074587941893	62.78432400540802
270.2177476412288	62.550052008506576
270.28474940526826	62.28231385753165
270.3517505425603	62.01457579282531
270.3852520133001	61.78030390065743
270.4522536929507	61.546031939521654
270.51925537021873	61.278293840485794
270.5862570637846	61.04402187627539
270.6532587633707	60.77628375838882
270.72025986734565	60.50854566270523
270.75376073811776	60.24080753345204
270.7872616298904	60.00653556304018
270.8207630746892	59.77226364855912
270.88776477389973	59.53799169255253
270.95476647373135	59.27025356709831
271.02176814450905	59.035981651148305
271.0887698054153	58.768243525238745
271.15577145973987	58.53397162596243
271.2227731218223	58.26623348265364
271.2897742502839	57.99849532457027
271.3232751386387	57.730757180067705
271.35677602562004	57.49648522885231
271.39027745265156	57.26221332854278
271.4572791504998	57.027941396178086
271.5242808474528	56.76020325131739
271.5912825418815	56.525931330319324
271.6582842239771	56.25819318923585
271.725285349727	55.990455053465645
271.7587862193165	55.72271690304002
271.79228708528296	55.48844497824298
271.82578794586937	55.22070682515927
271.85928881391925	54.98643490081758
271.89278967580356	54.718696746200315
271.9262905278375	54.484424839257855
271.95979191193874	54.25015294811048
272.0267935916606	54.01588104236179
272.09379527393355	53.74814288669112
272.1607964137065	53.48040473674939
272.19429727420123	53.2126665731285
272.22779813340856	52.97839466773794
272.2612989944903	52.71065649558007
272.2947998658822	52.476384586412294
272.3283007229051	52.20864642220513
272.3618015769618	51.97437452237951
272.39530295461884	51.740102640221835
272.4623046466674	51.50583074305429
272.529306335484	51.23809257288539
272.59630802867764	51.00382067725139
272.663309709099	50.73608251406985
272.73031085587496	50.468344354965964
272.7638117083251	50.20060619087387
272.7973125567379	49.966334296293276
272.83081340092593	49.69859613089912
272.8643142425941	49.464324244268745
272.89781560758445	49.23005236282259
272.9648172820591	48.99578048472919
273.0318189515789	48.72804231532521
273.09882063409657	48.49377042928111
273.165822313912	48.22603225756747
273.23282346886793	47.958294089473895
273.2663243086309	47.69055591716071
273.2998251504241	47.45628403707835
273.3333259894225	47.18854586285145
273.36682684005507	46.954273975781746
273.4003282058419	46.72000210274412
273.4673298996483	46.48573021658496
273.53433159624143	46.21799202850357
273.6013332959214	45.98372014364648
273.66833498644866	45.71598196041265
273.7353361526423	45.44824379160755
273.7688370052151	45.180505604979494
273.80233786179537	44.94623372413223
273.8358387175542	44.678495534237
273.8693395750344	44.44422365569939
273.90284093264137	44.2099517979208
273.96984260123594	43.9756799199827
274.0368442639273	43.707941757884015
274.10384592862704	43.47366988185967
274.1708475947082	43.205931714531424
274.23784874480566	42.9381935373178
274.2713495683742	42.67045536841841
274.3048503883565	42.43618350624854
274.3383512052642	42.16844533683353
274.37185203056583	41.9341734698161
274.40535286612084	41.66643528665216
274.4388537017095	41.43216342302896
274.47235504475907	41.19789155823104
274.53935674200903	40.96361969787501
274.60635843838014	40.69588148491417
274.6733596338346	40.4281432924415
274.7068605256569	40.160405072322085
274.74036142258075	39.92613318416951
274.7738623186588	39.6583949617758
274.80736321258365	39.424123078852794
274.8408640992745	39.15638486068429
274.87436498738884	38.922112979332425
274.90786587360475	38.65437476012583
274.9413667621874	38.42010287928958
274.9748681226718	38.18583105008356
275.04186983576733	37.95155918299624
275.10887154923074	37.68382095991534
275.17587275458567	37.41608277446201
275.20937360604864	37.148344548452826
275.24287445776145	36.91407271116242
275.27637530888535	36.6463344832135
275.3098761553525	36.41206265308165
275.34337700073837	36.144324423782464
275.3768778462293	35.91005259592492
275.41037869156776	35.6423143644395
275.4438795434513	35.408042532356745
275.4773808554717	35.1737707151555
275.54438250210563	34.939498884110854
275.6113841468657	34.67176069393681
275.67838531918403	34.40402247289156
275.7118861285536	34.13628427983523
275.7453869370627	33.902012452664884
275.7788877417424	33.63427426122319
275.81238854567016	33.40000243698111
275.8458893481356	33.13226424486309
275.87939015077256	32.897992422560755
275.91289095182543	32.630254229935616
275.9463917536002	32.39598240898355
275.97989255453535	32.128244215177006
276.01339335525813	31.893972396411154
276.0468941531368	31.626234203497088
276.0803944905103	31.358495970447073
276.0803949936538	31.12422411450777
276.11389583861137	30.889952254430558
276.1473966825061	30.62221405681662
276.1808975254415	30.387942199621705
276.21439836652144	30.12020400196813
276.2478992110889	29.885932143158566
276.28140005415213	29.618193945172173
276.31490089835614	29.38392208703894
276.3484017405912	29.116183889229763
276.3819025840767	28.881912031603637
276.41540342652644	28.614173833091037
276.4489042695136	28.379901976646327
276.4824051112445	28.11216377771653
276.5159059555191	27.877891920379337
276.54940679840985	27.610153721194916
276.58290714185705	27.34241552688297
276.5829076382176	27.10814367692889
276.6164084707423	26.873871824291566
276.6499093020546	26.6061336320286
276.6834101348605	26.371861779430922
276.71691096670713	26.10412358661836
276.75041179970583	25.869851734353496
276.78391263165224	25.60211354112802
276.8174134652175	25.367841688685942
276.850914297994	25.100103494841957
276.8844151314656	24.865831643103306
276.91791596412577	24.59809344869194
276.9514167977202	24.363821597370485
276.9849176302884	24.096083402657236
277.01841846390977	23.861811551590392
277.0519192966862	23.59407335644256
277.08541963593245	23.32633515614539
277.0854196389016	23.058596960556557
277.0854196427573	22.82432510256826
277.08542014378247	22.590053248740833
277.1189210404877	22.35578139130214
277.1524219361822	22.08804313971803
277.1859228325735	21.85377128269225
277.21942372817955	21.586033030807826
277.25292462422436	21.351761174400558
277.2864255198034	21.084022921933215
277.3199264158437	20.84975106609332
277.3534273112285	20.582012813280198
277.3869282072998	20.34774095774219
277.42042910288643	20.080002704445697
277.45392999898775	19.845730849342274
277.4874308945802	19.577992595637735
277.5209317906283	19.343720740975314
277.5544326861172	19.07598248695052
277.5879330841027	18.808244290526694
277.5879330865659	18.54050603612823
277.58793308969734	18.306234237461084
277.5879330923392	18.038495982784923
277.58793309544404	17.804224184418096
277.58793353704374	17.569952389346735
277.6214343236925	17.335680591562816
277.6549351099749	17.067942389877835
277.6884358966368	16.833670592439702
277.72193668265896	16.565932390681876
277.7554374688883	16.331660593727115
277.78893825464337	16.063922391771634
277.8224390406467	15.829650595224912
277.85593982626443	15.561912393018863
277.8894406121771	15.3276405967924
277.9229413977282	15.059902394338836
277.95644218349895	14.825630598486043
277.9899429689159	14.557892395825599
278.0234437545947	14.323620600250504
278.0569445399693	14.055882397358516
278.09044488663307	13.788144142178618
278.09044488817443	13.520405938992722
278.09044488988195	13.286134090426447
278.0904448912127	13.018395887092018
278.0904448929663	12.784124038598588
278.0904448944212	12.516385835088915
278.0904448961441	12.282113986793139
278.0904448975837	12.01437578311649
278.09044489920547	11.780103935071285
278.0904449005649	11.512365731245115
278.0904449020667	11.278093883447422
278.09044539332524	11.043822037238987
278.12394623416645	10.809550189648176
278.15744707478194	10.541811983670748
278.1909479155018	10.307540136311477
278.22444875601246	10.03980193022379
278.25794959652507	9.80553008315843
278.29145043683263	9.537791876983793
278.32495127728606	9.303520030066966
278.3584521175641	9.035781823802948
278.3919529578993	8.801509977061365
278.42545379806734	8.533771770740247
278.45895463828913	8.299499924165637
278.4924554783613	8.031761717790845
278.5259563184789	7.797489871365757
278.5594571584687	7.529751664945489
278.5929575084855	7.262013460902667
278.59295750895916	6.994275254452017
278.5929575094563	6.7600034101781885
278.592957509843	6.492265203704165
278.5929575102487	6.257993359540595
278.5929575105674	5.990255153047628
278.59295751088905	5.7559833089710075
278.5929575117184	5.488245101878441
278.59295751256013	5.253973257891204
278.5929575127476	4.986235051382798
278.5929575129319	4.751963207452659
278.5929575130624	4.4842250009474665
278.592957513204	4.249953157071003
278.59295751330006	3.9822149505547926
278.5929575133961	3.747943106723805
278.5929575134617	3.4802049002075948
278.5929575135274	3.245933056406987
278.59295751356956	2.978194849890777
278.5929575136118	2.7439230061135436
278.5929575136351	2.4761847995973336
278.59295751365835	2.241912955839044
278.5929575136785	1.9741747493228328
278.5929575131016	1.7399029061641433
278.5929575125421	0.1

==> anc/diq0.75_q.dat <==
278.0921919514012	0.1
278.09219199710475	3.23170847454476
278.09219199916754	3.492684180598459
278.0921920012304	3.7337185227352445
278.0921920042712	3.994694227811943
278.09219200731206	4.235728569948728
278.0921920106193	4.4967042747591925
278.09219201392665	4.737738616895978
278.0921920169409	4.9987143219992225
278.0921920199552	5.239748664136007
278.092192023314	5.500724368894999
278.09219202667276	5.7417587110317845
278.09219203069165	6.002734415131457
278.0921920342606	6.2437687577175796
278.09212244620704	6.484803228017526
278.07202206228266	6.725837574319307
278.05192167663165	6.986813161440888
278.03182129337296	7.2278475054359195
278.0117209098012	7.48882309295344
277.9916205185312	7.729857444555911
277.9715201261465	7.9908330331868855
277.9514197403881	8.231867378169822
277.9313193577832	8.492842963650418
277.91121897756733	8.733877306832225
277.8911185981399	8.994852890939674
277.87101821539306	9.235887236075907
277.85091782993373	9.49686282425476
277.8308174466411	9.737897168452319
277.81071706292613	9.998872755827199
277.7906166780376	10.239907101001755
277.77051629212855	10.500882689591581
277.75041590723373	10.741917035032374
277.7303155248974	11.002892619786845
277.7102151440212	11.243926964934856
277.6901147640806	11.504902547588731
277.67001438418225	11.745936893080998
277.6499140047898	12.006912474842991
277.62981362383863	12.247946820994573
277.60971324029504	12.50892240624421
277.5896824515111	12.76989798619552
277.58961274115	13.0109325801223
277.5695123693297	13.25196704325198
277.5494119972504	13.512942500070746
277.52931162823666	13.753976962804487
277.50921125895167	14.014952417227635
277.48911089350804	14.255986878847914
277.46901052916724	14.516962329445295
277.44891016464226	14.757996794215957
277.42880979981607	15.018972241562283
277.4087094408064	15.260006707706088
277.38860908559997	15.520982146016253
277.3685087390337	15.762016608088658
277.34840838921303	16.022992042502434
277.3283080435636	16.26402650537881
277.308207697043	16.525001937113124
277.28810736019204	16.766036398774556
277.26800702477976	17.02701181915176
277.2479066924306	17.26804628464854
277.22780635559894	17.529021702721835
277.207706027166	17.770056170319215
277.18753581107654	18.011090949117577
277.1473351162586	18.252125417606837
277.1071344235443	18.513100688268207
277.0669337476533	18.754135153269825
277.02673306822663	19.015110410112722
276.98660211611866	19.276085866437196
276.9665018265716	19.53706111024475
276.9464015514575	19.77809570367724
276.92630127424167	20.039070932757937
276.90620101602264	20.28010552858605
276.8861007554079	20.54108073862928
276.86600051434004	20.782115338283155
276.84590026880744	21.043090529191158
276.8258000443909	21.284125132096094
276.8056998143177	21.545100300677333
276.7855996063077	21.786134912618422
276.76549939184315	22.04711005724695
276.7453992053846	22.28814467308443
276.7252288375447	22.529179762791017
276.6850283131599	22.770214381307955
276.64482777900423	23.03118933400317
276.6046272750624	23.272223963877224
276.56442676531776	23.53319888385327
276.524226293681	23.77423351603123
276.48402581279413	24.03520840116544
276.44389525624456	24.29618367261833
276.4237951788697	24.55715851977083
276.4036951407756	24.79819329936072
276.3835950880742	25.05916810644404
276.3634950795587	25.3002028998524
276.34339505596705	25.561177664676777
276.32329507998986	25.802212471120473
276.303195091712	26.063187187047735
276.2830951556951	26.304222008218293
276.26292456734	26.54525758042593
276.2227242866373	26.78629242063395
276.1825239849737	27.04726690738983
276.14232374327645	27.28830176673309
276.1021234805266	27.549276194728428
276.06192327640184	27.79031107639845
276.0217230559816	28.05128543668023
275.98152290483637	28.292320342302958
275.9413227258261	28.553294635789886
275.90119279299796	28.814269596334555
275.8810930191782	29.07524381994505
275.8609933217773	29.316278917501094
275.8408935912469	29.577253066085937
275.82079393739315	29.818288196361152
275.8006942486935	30.079262268580344
275.7805946442341	30.320297433697387
275.7604236932459	30.561333724153275
275.7202237700906	30.802368927252036
275.68002380550615	31.063342694559115
275.6398239316327	31.30437793772704
275.599624017344	31.56535161142117
275.55942420312243	31.806386896848053
275.519224337167	32.06736047671605
275.4790245710005	32.30839581104004
275.43882476115573	32.56936928020632
275.398695693471	32.830343758249946
275.3785963191626	33.091317117619155
275.35849705889405	33.33235268111454
275.33832568772567	33.57338974736843
275.2981261222691	33.814425369624345
275.25792649320107	34.07539836352498
275.21772697790044	34.31643405349446
275.17752739597904	34.57740692341637
275.13732794844503	34.81844268018068
275.09712843295523	35.07941541714073
275.05692905435035	35.320451243781484
275.01672959845337	35.58142384459118
274.9765302831028	35.82245974625759
274.9363308919403	36.08343220617483
274.8961316516984	36.32446818420689
274.85585933721234	36.56550623054367
274.79563112429815	36.82647999033903
274.7554318821252	37.087451995614195
274.71523280888755	37.32848827855838
274.67503364527084	37.58946011605422
274.63483464468794	37.830496492611346
274.5946355463722	38.091468163020295
274.55443663158485	38.332504633403566
274.5142376150459	38.59347612521345
274.47403876986215	38.83451270629844
274.43383981569946	39.09548401821454
274.39364105165305	39.33652070909658
274.35336799419895	39.57756000240965
274.29314103864056	39.83853298640701
274.25294227453657	40.099503737593224
274.2127437198492	40.340540793943845
274.1725450493473	40.601511333802115
274.13234659432953	40.842548514131465
274.0921480063293	41.10351883707691
274.05194964163564	41.34455615036812
274.0117511357801	41.605526252514395
273.9715528645719	41.84656370195595
273.9312790211776	42.08760430179352
273.8709805268148	42.32864189212754
273.81068188061363	42.58961134285314
273.7504564812747	42.850583346767614
273.7102582894219	43.111552541210216
273.67006036083814	43.35259058618631
273.62986226415956	43.61355951819951
273.58966443759687	43.854597730954936
273.54946644531987	44.11556639247592
273.509268736719	44.356604772318214
273.4689939234754	44.597646927078486
273.40869600968466	44.838685485519854
273.3483979154529	45.09965338711198
273.2881001320168	45.34069212544714
273.2278021582295	45.60165971586194
273.16757868131054	45.86263047280013
273.12738115296867	46.123597748296916
273.08718395743915	46.36463704736196
273.0469865547028	46.62560399468871
273.00678948787163	46.86664350508169
272.96651350420177	47.10768751181232
272.90621628194924	47.34872723911813
272.8459188372359	47.60969327962549
272.78562176958127	47.85073322773048
272.7253244701148	48.111698893593896
272.66510298791593	48.372668344007565
272.62490614984426	48.63363363097662
272.58470971626673	48.87467423050228
272.5445130279271	49.13563911217353
272.50431675540847	49.37667996798219
272.46403937979227	49.617726210762505
272.4037430107305	49.858767329000564
272.34344637073775	50.119731128534994
272.28315017859705	50.36077251726526
272.2228537038538	50.621735866784846
272.16263462598175	50.88270376227583
272.1224386422072	51.14366664770315
272.08224314650886	51.384708796362276
272.0420473385215	51.64567119606018
272.0018520398664	51.88671365589664
271.96165642039256	52.147675549273394
271.9214613323835	52.38871832402788
271.88118196836876	52.62976781775974
271.82088686013975	52.870810920684235
271.7605914092391	53.131771475706294
271.7003752321017	53.392737519226934
271.66018029407303	53.65369750024302
271.6199859508836	53.89474150998691
271.57979123458796	54.15570089424922
271.5395971432019	54.39674527863706
271.4994026623381	54.657704041817055
271.45920883629105	54.89874880509927
271.4189274085621	55.13980170880453
271.35863365665364	55.38084687738455
271.29833948402927	55.641804016474666
271.23812686552685	55.902767823945595
271.1979332375048	56.163724252995316
271.15774035971486	56.40477050371214
271.11754703096864	56.665726186548966
271.0773544742271	56.90677288728064
271.03707103953633	57.14782917430589
270.97677866910124	57.38887633912983
270.9164858091634	57.649830097952226
270.8561938086999	57.89087774850557
270.7959012977272	58.15183065068841
270.7356096903942	58.39287880756291
270.6753175606993	58.65383080349572
270.61511032066204	58.914791360015116
270.5749188265961	59.1757424129843
270.53472832304374	59.41679190821349
270.49444198761836	59.6578533195672
270.43415182385905	59.89890338880238
270.3738610629672	60.159852038236714
270.3135714097987	60.400902704225665
270.2532811320599	60.66185024479454
270.1929920114459	60.90290153186582
270.13260330574934	61.14396686649998
270.0523019179654	61.404924013045964
269.99201285051	61.665868719201534
269.93172509540005	61.90692163036267
269.8714366145725	62.1678650426637
269.8111495249866	62.40891866386523
269.75086169008017	62.66986068533307
269.6905753173308	62.91091505274753
269.63018340293985	63.15198662769668
269.5498882658254	63.412940390922685
269.4896020551051	63.673878866863944
269.4293175198194	63.91493515829281
269.3690321236618	64.17587196515487
269.30874851111366	64.41692911322328
269.2484640027927	64.6778641340781
269.18818139178046	64.91892218839655
269.12778561674236	65.16000181783372
269.04740425474904	65.40106081511578
268.9670219080024	65.66199123552627
268.8867370485608	65.92293987442382
268.8264560178227	66.18386806668255
268.76617737948584	66.42492946749947
268.70577808978277	66.6660171094286
268.6254012307371	66.90707961911097
268.5450232350928	67.1680020173627
268.4647470342284	67.4289467329798
268.40447070663714	67.68986628269985
268.3441974919944	67.93093162679556
268.28379405681324	68.17202968446387
268.20342349385936	68.41309632241409
268.1230515530678	68.6740083087405
268.04268343248646	68.91507633752391
267.9623138544433	69.17598450113202
267.8820532903091	69.4369229764341
267.82164490983564	69.67803527415994
267.74128364778636	69.91910684846992
267.66092071427397	70.18000461455131
267.5805632380099	70.42107785794053
267.5000509166059	70.66220367048028
267.39959924866207	70.90327869987674
267.299145661031	71.16416294217368
267.1988117036035	71.42509336298778
267.1184633374519	71.68597019829333
267.0381236296119	71.92704982813412
266.9576044689529	72.1682050168453
266.8571753573627	72.40928687483783
266.756743869001	72.67014172476362
266.6564451136251	72.93106413308574
266.57592016922507	73.17225415036431
266.4755201303115	73.41334180236386
266.3751172031847	73.6741618592673
266.2747375465622	73.91525235979849
266.1741061205088	74.15650967667844
266.05379593340876	74.41742166926137
265.9534528442825	74.67817440190008
265.85316969992095	74.91927246582492
265.7525299899184	75.16077442556082
265.63232750708454	75.40187631220395
265.5121207265495	75.66238439555875
264.03354251392045	78.90214932005073
264.03354251392045	78.90214932005073
274.1389561744407	81.25824898814784
274.33995190040474	81.30343918253297
274.5409569255303	81.347840280372
274.7426899483577	81.39229391519059
274.94499952813544	81.43747481971317
275.14597660145023	81.48268364809478
275.3469816265758	81.5279274410876
275.54981405444136	81.5682860408793
275.75081907956695	81.60678124316078
275.9534525233576	81.64531525693458
276.1544575484832	81.68363504921442
276.35725733059274	81.72200289100762
276.5556476960157	81.76229827989177
276.751646535293	81.80746026357434
276.95233078782684	81.85252177627831
277.1531224554629	81.89289572443059
277.3495527224519	81.93337698026981
277.54583073968666	81.97826006517303
277.74181063918405	82.02314169399604
277.9378731182985	82.06824010148132
278.133853017796	82.11332903415737
278.3298850890575	82.15845781908781
278.52586498855493	82.20357182045447
278.723933196342	82.24385321503196
278.924580563415	82.28200941103738
279.12716429176766	82.31557299003119
279.32555877878565	82.35107101844724
279.5214557391975	82.39131467861397
279.7174356386949	82.43157007240272
279.91335702230026	82.47178933379914
280.1047428654757	82.5121142608616
280.2960638940139	82.55692927697008
280.48701866788326	82.60174301638469
280.6781036225552	82.64679387028546
280.87360593408386	82.69175032702798
281.0711636806821	82.72736814092654
281.26714358017955	82.76111441491767
281.4646939384801	82.79468623009105
281.66067383797747	82.82805494631621
281.85841470810004	82.86143644017946
282.05178820465505	82.89674915596827
282.24273445197645	82.9369184780098
282.43368922584574	82.97708627774323
282.6246416968928	83.01724938228287
282.8155964707621	83.05663149501794
283.00727956440414	83.0960647075851
283.1996084313544	83.13622551160519
283.39055649637663	83.17639301776364
283.581511270246	83.21658294125102
283.77429710277283	83.2519089358519
283.96525187664224	83.28539460528121
284.15782099060124	83.31892258304923
284.34877576447064	83.35223847410543
284.5415090696452	83.38560242484904
284.72985255214553	83.42087443063207
284.91580894123075	83.46100852054911
285.10643437346175	83.50104256025882
285.297174080492	83.5363981155487
285.4881288543614	83.5717056612475
285.67902535770094	83.60690457702437
285.8699801315702	83.64076494635466
286.06218364645014	83.67465815760286
286.2531384203193	83.70818094984112
286.4456625353537	83.7417538815349
286.636617309223	83.77509594959072
286.8293178751458	83.80849260684695
287.02467361080375	83.84159744803812
287.2220065563938	83.87036635800669
287.41539728995923	83.90111050060396
287.6062383796317	83.93636477463423
287.797193153501	83.97163259557901
287.9880752050872	84.00684594865743
288.17435962773186	84.04216685829437
288.36053513508466	84.08208204906194
288.54646478332586	84.12202524378148
288.732483028107	84.16209753985824
288.91841267634817	84.20216929569065
289.10633406368396	84.2374269003218
289.2922637119251	84.27205948299873
289.4787183739895	84.30667569770696
289.66464802223066	84.34159277722232
289.8508262345744	84.3764851652016
290.0341560666796	84.41357762246906
290.2133202284921	84.45547704692883
290.3942247511051	84.49754737864046
290.57546669917065	84.53467543666342
290.75897290834	84.56768278337285
290.9471975139742	84.5929058531045
291.1331271622153	84.6157880529835
291.32125094163655	84.63869661844726
291.5119909103939	84.66146962948875
291.7049603163778	84.67953741401634
291.89339488074745	84.69990610400725
292.07737022488953	84.72790020483458
292.2552895110312	84.75781252838111
292.42941889282787	84.78759657251324
292.5977155007412	84.81970234240158
292.7616334020197	84.85663523767988
292.9226562515182	84.89177594119747
293.0858542079987	84.9245251022714
293.24665822809925	84.9573521463658
293.4076150096997	84.99234024114492
293.5684190298002	85.02812135056531
293.7303354359366	85.0590885206775
293.89455760458895	85.08743327004781
294.06181896041085	85.11110299467721
294.22764810613944	85.13451658029334
294.39331495297506	85.16277594879395
294.55914409870365	85.19273560118978
294.72515348555106	85.2226761433273
294.8883976975614	85.25479509197456
295.0473815322315	85.29175416073697
295.21080021203477	85.32678104285093
295.3765950113921	85.35693595789093
295.53785226046676	85.38717595272465
295.6990584126392	85.42191492630242
295.8644371908762	85.45656399573767
296.03001096595125	85.48693971403571
296.19584011167984	85.51730953594148
296.3616175491952	85.54748179546172
296.5274466949237	85.57767497383499
296.69529128818175	85.60296367596533
296.86112043391034	85.62631860952912
297.0266284033186	85.65455325714979
297.18985378384724	85.68667846817952
297.34885142929755	85.72362373997274
297.51226598750566	85.75864467080878
297.678074242095	85.78878614407208
297.8439033878235	85.81892819756838
298.0097145603727	85.8490667557899
298.1754511625536	85.87918735880497
298.34118774871905	85.90940042882374
298.50701689444764	85.93956463359028
298.6728514302725	85.96967985189922
298.8386805760011	85.9997878700942
299.0045284353496	86.02990847310929
299.17035758107824	86.06007690157654
299.33614719450895	86.09023699735722
299.4993333535194	86.12235767510448
299.65835948232234	86.1592744920283
299.8217699053653	86.1942584396041
299.9876013508338	86.22437674517906
300.1534304965624	86.25450552172923
300.3192525920586	86.28463316792653
300.4850817377872	86.31553186333565
300.650185362344	86.34637726200144
300.81487244869993	86.37649786501653
300.9809056785258	86.40641458801848
301.14673482425445	86.43628406135471
301.3107978408729	86.47117460917126
301.4766269866015	86.50791589144532
301.64274588753545	86.53980058632303
301.808575033264	86.57009762800752
301.97423097280915	86.60039126399988
302.14267140990677	86.62858235567931
302.3152529992404	86.65195726753312
302.48350723103897	86.67718453435606
302.64934247340875	86.70729904682682
302.81517161913735	86.73745739182218
302.98096448167036	86.76761424174965
303.146793627399	86.79909195352572
303.31133065883597	86.83050337871822
303.47715980456456	86.86175413927637
303.64189077263825	86.8929718217688
303.8040676811822	86.92502966900132
303.96329226106144	86.96174823329986
304.124096281162	86.99864171732926
304.28491264748084	87.03073755306657
304.4483058335133	87.05912752789241
304.61567250648403	87.08269204069022
304.78150165221257	87.10602349194805
304.94905197700876	87.12940453657225
305.1195514739621	87.15252219869588
305.29193973397327	87.17107014604024
305.4602108792906	87.19151749196172
305.62595682532447	87.21670111096937
305.7917859710531	87.24188382205621
305.9556318835644	87.27187902658646
306.1214610292931	87.30374530360626
306.285604308464	87.33555008731246
306.4468280792492	87.36766232022266
306.6061017392099	87.40433185351988
306.7695055754465	87.43906306646019
306.9354472921753	87.46907121104603
307.10127643790395	87.4991201060237
307.2668913138327	87.52924070903879
307.43272045956127	87.55969230767582
307.59787563568835	87.59309107717074
307.7610710202341	87.63054627445169
307.91974750334487	87.67283248792467
308.0805515234453	87.71515547438834
308.2392051899325	87.7574644816682
308.40252941953275	87.7974839176342
308.5684870253974	87.8346227916637
308.7423265332254	87.87167671310077
308.9183207760373	87.90878750969333
309.10178296209386	87.94377106083921
309.2878594793868	87.97386208311654
309.48121844170356	88.00265834529213
309.67593317800515	88.0290227458374
309.8719130775027	88.05492628096214
310.0692058989348	88.07871517446195
310.2651857984323	88.10226811757065
310.46097216412227	88.13062422011251
310.65695206361977	88.1605871971048
310.85310627274424	88.1905336648025
311.04649930439956	88.22258040907715
311.235715939524	88.25945751320083
311.4266707133934	88.29649420475386
311.61577638138937	88.3334821650389
311.80931608897714	88.36847469703909
312.00532387309863	88.39856744331472
312.20130377259613	88.42867468813641
312.3972986472769	88.4587803309434
312.59785044342846	88.48758932824124
312.7996004945487	88.51194554978511
313.0006055196743	88.53590744242996
313.20293937946724	88.55968043910991
313.4039444045929	88.58323160222034
313.60650735857496	88.60677573380526
313.8075123837006	88.63013651760781
314.008181880605	88.65839068161632
314.20660232102057	88.690459836399
314.40082221392595	88.72735878650205
314.5994058786234	88.76237928487079
314.800390425834	88.79252034532296
315.0013954509597	88.82260671593471
315.2024350792537	88.85269275038452
315.40344010437934	88.88277767283573
315.6044800215345	88.91286341871324
315.8056352260415	88.94298402172834
316.0066542943727	88.97309059558111
316.20765931949825	89.00323418203043
316.4086600725882	89.03335905280917
316.60966509771373	89.0634538700922
316.81067593673407	89.09357447310725
317.0116809618598	89.12378329151063
317.21260913904337	89.15398066561983
317.41362098309554	89.18410126863488
317.61463359876103	89.21421428870055
317.8156386238867	89.24430461564712
318.0187856422627	89.26954325915332
318.2197906673883	89.29281379493729
318.4230978311073	89.31301125900289
318.6241028562329	89.33095310195696
318.8272289847593	89.34891452166968
319.0327667878589	89.36671525726095
319.24059274722595	89.37998154596393
319.44662289797964	89.39323016824942
319.6546710465552	89.40627448993291
319.860701197309	89.41927014256432
320.06695683751474	89.43707172329914
320.2704734027048	89.45895186544396
320.46974166650466	89.48371930212463
320.6626894046452	89.50875834466588
320.85177232672737	89.53370082092852
321.03722050453996	89.55685965141517
321.22302978134115	89.57507779053398
321.40079365269145	89.59340003676003
321.57656080389387	89.61166811072992
321.7448458489174	89.63187832826752
321.91067992374695	89.65697390660821
322.0765090694756	89.68258173371335
322.2418602968284	89.70815967668348
322.4113416797417	89.73313223292338
322.5820260306492	89.75338238546222
322.75288030200596	89.77363257785568
322.92185156224866	89.7986266418769
323.0927058336055	89.82419851705005
323.26309845869133	89.84976020418722
323.4310820690719	89.8767476121118
323.59530693476717	89.9084708908802
323.76113608049576	89.94035666546044
323.9271697018445	89.96738457016183
324.09558197361264	89.99071656962579
324.26801789103934	90.00921690721192
324.43887216239614	90.0275518800466
324.6114377851109	90.04592264205003
324.7797112171486	90.06613247891656
324.94557151556853	90.09120185989052
325.1160060362405	90.11614744903724
325.28660049638495	90.13648740244857
325.4574547677417	90.15683368743838
325.62819407683327	90.17702893675138
325.79904834818996	90.19721095778236
325.9678999147946	90.22220177534022
326.1387541861514	90.24898288586122
326.3079797233362	90.2757104938116
326.4768353601676	90.3008109963241
326.64788807124455	90.32571325755627
326.81874234260135	90.35061590130172
326.9896900231416	90.37562308803997
327.1605442944984	90.40061469056157
327.33339755174376	90.42082342424747
327.50425182310056	90.43929405318424
327.67667756331923	90.45780455780134
327.847531834676	90.47618554142302
328.0200506476362	90.49460306637124
328.1909049189929	90.51406464966655
328.36291814035957	90.53038891172314
328.53377241171637	90.54483959553822
328.705270618425	90.5592566056292
328.8761248897818	90.57386409720121
329.0474633003655	90.58844074362106
329.2183175717223	90.60314806418623
329.3895540433756	90.6178265475975
329.5629951825747	90.63058916254059
329.74102560566126	90.63848048846988
329.9143964019866	90.6486490400308
330.0851336280647	90.66178056283592
330.24791024510097	90.67501841152207
330.40857709888246	90.68820964694169
330.5612575906198	90.70147233187596
330.7118922536841	90.7146901297036
330.85446355587885	90.72919612010628
330.99391250029805	90.74360442331323
331.1270299756133	90.7602949687708
331.2562321942191	90.78182496745914
331.3868854605507	90.80357495259217
331.5159120803476	90.82528037449036
331.64656534667927	90.84715772801408
331.77546383115236	90.86899115710091
331.9087016821941	90.88894380048443
332.0443725821264	90.90401158652745
332.1800509740862	90.91841303485535
332.3163642704281	90.93283906688518
332.45204266238784	90.94666747039138
332.5889183985176	90.9605316250732
332.7245967904773	90.97409617499787
332.8617322790514	90.98770083698774
333.0019470914995	91.00098480818306
333.1439557897937	91.0097211336626
333.2846593073815	91.0183235768406
333.4269435488222	91.02678463471693
333.56764706641	91.03513049897425
333.70869820678274	91.04517069997928
333.8494017243707	91.05468511943334
333.99066057488193	91.06417054284805
334.13400026026153	91.07193658736672
334.2818183786432	91.07486930217884
334.4275470218593	91.07779037458754
334.57326036911684	91.08556786400446
334.718989012333	91.09527065717002
334.86457441491615	91.10805715755946
335.01030305813214	91.12307579005287
335.1560816375907	91.13808620525423
335.29930416995995	91.15542617318054
335.4377541897387	91.17568376692965
335.5704223316159	91.1960450543212
335.69880719401857	91.21634627882123
335.82138798971926	91.23675527300281
335.9397099024171	91.25710599895214
336.05470777373876	91.27525681054523
336.17028566318606	91.29042112789632
336.28574876138197	91.30559610586391
336.40132665082916	91.32077139672842
336.5174351112102	91.33777337026184
336.63314565686983	91.35970376267564
336.7568893232079	91.38154278745827
336.882632902638	91.4034323277574
337.0158553953029	91.4233872567516
337.1515271728282	91.43845416607915
337.28720556478805	91.45354926863854
337.42285441764443	91.46863907971041
337.55422605501775	91.48382732749066
337.68553139001955	91.50325631289923
337.81618465635125	91.52269416480831
337.94796145287927	91.5378609048072
338.0786147192109	91.55283547383027
338.20936147974544	91.56780237462925
338.3401326288942	91.5828626761368
338.47077658530645	91.59793227825378
338.6014298516381	91.6129795809439
338.73013971971835	91.63286976447391
338.86079298605	91.6545093704758
338.99198530432346	91.67128531453294
339.12263857065506	91.68637486692153
339.2532691613793	91.70145782136096
339.38650326703004	91.71458930791385
339.52445849491664	91.7197606898758
339.6601368868765	91.72268106607662
339.7979058633953	91.72561267260477
339.9335842553551	91.72850891733367
340.0713765047071	91.73141727430135
340.2070548966668	91.73427537386368
340.3448822980593	91.73714861394305
340.480560690019	91.74000100832933
340.61839449743167	91.74286784879442
340.75870528509955	91.74558934538037
340.9013365258067	91.74366354998438
341.0395339184039	91.744026717779
341.1749723282273	91.74723258698195
341.3025942998216	91.7505111184696
341.4260949945004	91.75852995389775
341.5436287666162	91.76835063253844
341.6575203413746	91.77808986377877
341.7649555843725	91.78808093834188
341.8686718119083	91.79799181645063
341.9660035690706	91.8081226611524
342.0590567802207	91.82129455515076
342.14695506966876	91.83861482855046
342.23028039199113	91.86079494210335
342.3157075276694	91.88299344153617
342.3990296736504	91.90517672825393
342.4844568093287	91.92741577004618
342.5677406019243	91.94963737179594
342.6531677376027	91.97191274671553
342.73641619732956	91.99416964600121
342.8243519336675	92.01415561285232
342.91489406879543	92.03117183734827
343.00881179974897	92.04820276319464
343.10478246019085	92.06979648021145
343.2083833754886	92.09136451310903
343.3141643341007	92.11315333837247
343.4278744389412	92.13481369622649
343.54367487759373	92.15657708847641
343.66683880931373	92.17643933653504
343.79454926119354	92.18660150237433
343.92017740189704	92.19502039553879
344.0473968891115	92.20347084137931
344.1730250298151	92.21178334838166
344.30035214701974	92.22012627186196
344.4259802877233	92.22836942698207
344.5539192985172	92.23350975175799
344.67954743922064	92.23705686570786
344.8066629621803	92.2405910713365
344.9322911028838	92.2447328737332
345.0588233216078	92.24884980029321
345.1844514623114	92.25322127921768
345.3107565883212	92.25756507139924
345.4363847290247	92.2620758769982
345.5625483889333	92.26656099381482
345.6856722669895	92.27345851180144
345.8044401661142	92.28332261829576
345.91693712070634	92.29337772779843
346.02506229915633	92.3064659089736
346.1274653500674	92.32188888658395
346.2257301350578	92.33725376738143
346.318031815394	92.35274065576472
346.4062317392791	92.3681707709315
346.48911229081176	92.38551713254314
346.56737710165237	92.40773259656359
346.6477791117027	92.42996572409947
346.7260394640896	92.45218564211518
346.8064414741399	92.47445498329026
346.88466713597023	92.49670955717191
346.96757525686735	92.51667115452965
347.05311498123507	92.53369303250895
347.1465774926241	92.55063359126397
347.2421813376449	92.56761287417858
347.3457311952105	92.5841067292627
347.4517804847593	92.60065439839956
347.5654268522677	92.61640584254968
347.6822054919848	92.63223066909053
347.8031712141127	92.64916726544497
347.9240348103596	92.67090036369311
348.05221389011575	92.69073900191754
348.1849011281988	92.7009117264787
348.3155543945306	92.70941139209488
348.44772006226515	92.71794070409837
348.5783733285968	92.72632819188017
348.7106504361317	92.73474617552303
348.8413037024634	92.74303340192331
348.97368232307645	92.7513499740012
349.1086423439946	92.75946327716294
349.24598554512824	92.7602339687973
349.38166393708804	92.75873893507246
349.5183450980518	92.76152842418226
349.65402349001175	92.76562946544334
349.7906471400552	92.76970525312024
349.92907831017413	92.77245135675714
350.07182244913275	92.77041277600776
350.21252596672065	92.76836094486174
350.35530561205843	92.76628689323971
350.49350675531156	92.76649619229647
358.2422248780689	92.97185929648242
